Investigating non-local contributions in $B_{s} \to \phi \bar{\ell} \ell$ including higher-twist effects

We analyze the impact of higher-twist three-particle $B_s$-meson light-cone distribution amplitudes (LCDAs) on the non-local form factors for the $B_s\to \phi \bar{\ell} \ell$ transition focusing on the `charm-loop' contribution within the light-cone sum rule (LCSR) framework. To analytically continue these charm-loop contributions into the kinematically allowed region of the decay, we employ a hadronic dispersion relation that incorporates intermediate resonant states such as the $\phi,\,J/\Psi$ and $\psi(2S)$ mesons. Here, the LCSR predictions serve as inputs, supplemented by experimental data from two-body decays $B_s \to \phi ~+$ resonance states. Our results indicate that the inclusion of twist-5 and twist-6 LCDAs enhances the non-local form factors by approximately an order of magnitude compared to previous estimates, due to partial disruption of cancellation among different twist contributions. This leads to a dilepton invariant mass-squared ($q^2$)-dependent correction to the Wilson coefficient $C_9$, which is higher than, but still consistent with the Standard Model prediction without the non-factorizable charm-loop corrections within uncertainties. Additionally, we update the local form factors to include contributions from higher-twist three-particle $B_s$-meson LCDAs. The phenomenological implications, particularly for the differential branching fraction and angular observables, are also discussed.

==> anc/Non_local_higher_twist.m <==
(* ::Package:: *)

(*

m1: light quark mass which is strange quark mass in Subscript[B, s]\[Rule]\[Phi] \[Mu]^+\[Mu]^- transition 
mH: heavy meson mass which is B_s meson mass. 
\[Sigma]1: 1-\[Sigma]
CNL[ff,n,\[Psi]^(3p),r]:  Corresponds to C_{n,r}^{ff,\[Psi]^{3p}} for nonlocal form factor ff in Eq.(26).
CL[ff,n,\[Psi]^(3p)]:  Corresponds to three particle local form factor coefficients C_{n}^{ff,\[Psi]^{3p}} corresponding to Eq. (2.21) of https://arxiv.org/pdf/1811.00983 including new twist-5 and twist-6 LCDAs contributions.
DAs[0]: List contains the LCDAs used in this study.
coefficients[nonlocal]: List containing non-local CNL[ff,n,\[Psi]^(3p),r] LCDA coefficients.
coefficients[local]: List containing local CL[ff,n,\[Psi]^(3p),r] LCDA coefficients.

*)


DAs[0]={Subscript[\[Phi], 3],Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 3],Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 3],Subscript[\[Phi], 4],Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 4],Subscript[\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\), 4],Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4],Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 4],Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4],Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 4],Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 5],Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5],Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5],Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)]\), 5],Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 5],Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 6]}


coefficients[nonlocal]={CNL[V1,1,Subscript[\[Phi], 3],0]->(-4 m1^3 (1-t) t u+mH q2 (3+2 (-3+8 (1-t) t) u) \[Sigma]1+4 m1 (1-t) t u (q2+mH^2 \[Sigma]1^2))/(8 mH \[Sigma]1),CNL[V1,1,Subscript[\[Phi], 3],1]->(u (m1^2 (3+2 (-3+8 (1-t) t) u)-8 m1 mH (1-t) t u \[Sigma]1-(3+2 (-3+8 (1-t) t) u) (q2+mH^2 \[Sigma]1^2)))/(8 \[Sigma]1),CNL[V1,1,Subscript[\[Phi], 3],2]->1/8 mH^2 u^2 (3+2 (-3+8 (1-t) t) u),CNL[V1,1,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 3],0]->(q2+q2 (-2+8 (1-t) t) u-4 (1-t) t u (m1^2+2 m1 mH \[Sigma]1-mH^2 \[Sigma]1^2))/(8 mH \[Sigma]1),CNL[V1,1,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 3],1]->(u (q2 (-1+2 u-4 (1-t) t u)+m1^2 (1+(-2+4 (1-t) t) u)-4 mH^2 (1-t) t u \[Sigma]1^2))/(4 mH \[Sigma]1^2),CNL[V1,1,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 3],2]->(mH u^2 (1+(-2+4 (1-t) t) u))/(8 \[Sigma]1),CNL[V1,2,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 3],0]->(m1^2 (q2+q2 (-2+4 (1-t) t) u)-8 m1^3 mH (1-t) t u \[Sigma]1+8 m1 mH^3 (1-t) t u \[Sigma]1^3-q2 (1+(-2+4 (1-t) t) u) (q2-mH^2 \[Sigma]1^2))/(8 mH \[Sigma]1),CNL[V1,2,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 3],1]->1/(8 mH \[Sigma]1^2) u (m1^4 (1+(-2+4 (1-t) t) u)-2 m1^2 (q2+q2 (-2+4 (1-t) t) u)-16 m1 mH^3 (1-t) t u \[Sigma]1^3+(1+(-2+4 (1-t) t) u) (q2^2-mH^4 \[Sigma]1^4)),CNL[V1,2,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 3],2]->(mH u^2 (m1^2 (1+(-2+4 (1-t) t) u)+8 m1 mH (1-t) t u \[Sigma]1-(1+(-2+4 (1-t) t) u) (q2-mH^2 \[Sigma]1^2)))/(8 \[Sigma]1),CNL[V1,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 3],0]->-(1-t) t u,CNL[V1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 3],0]->mH (1-t) t u \[Sigma]1 (-m1+mH \[Sigma]1),CNL[V1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 3],1]->-(((1-t) t u^2 (m1^2+2 mH^2 \[Sigma]1^2))/\[Sigma]1),CNL[V1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 3],2]->(mH (1-t) t u^3 (m1+mH \[Sigma]1))/\[Sigma]1,CNL[V1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 3],0]->m1 (1-t) t u (m1+mH \[Sigma]1) (m1^2-q2-2 m1 mH \[Sigma]1+mH^2 \[Sigma]1^2),CNL[V1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 3],1]->-((m1 (1-t) t u^2 (m1+2 mH \[Sigma]1) (m1^2-q2-2 m1 mH \[Sigma]1+mH^2 \[Sigma]1^2))/\[Sigma]1),CNL[V1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 3],2]->(m1 mH (1-t) t u^3 (m1^2-q2-2 m1 mH \[Sigma]1+mH^2 \[Sigma]1^2))/\[Sigma]1,CNL[V1,1,Subscript[\[Phi], 4],0]->1/8 (q2+q2 (-2+4 (1-t) t) u+4 (1-t) t u (m1^2-mH^2 \[Sigma]1^2)),CNL[V1,1,Subscript[\[Phi], 4],1]->(u (q2 (-1+2 u-4 (1-t) t u)+m1^2 (1+(-2+4 (1-t) t) u)+mH^2 (-1+2 u+4 (1-t) t u) \[Sigma]1^2))/(8 \[Sigma]1),CNL[V1,1,Subscript[\[Phi], 4],2]->1/8 mH^2 (1-2 u) u^2,CNL[V1,1,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 4],0]->(q2+q2 (-2+4 (1-t) t) u+4 mH (1-t) t u \[Sigma]1 (m1+mH \[Sigma]1))/(8 mH \[Sigma]1),CNL[V1,1,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 4],1]->(u (q2 (-1+(2-4 (1-t) t) u)+m1^2 (1+(-2+4 (1-t) t) u)+2 m1 mH (1+(-2+5 (1-t) t) u) \[Sigma]1))/(4 mH \[Sigma]1^2),CNL[V1,1,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 4],2]->(mH (1-2 u) u^2)/(8 \[Sigma]1),CNL[V1,2,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 4],0]->1/(8 mH \[Sigma]1) (4 m1^3 mH (1-t) t u \[Sigma]1-(q2-mH^2 \[Sigma]1^2) (q2+q2 (-2+4 (1-t) t) u-4 mH^2 (1-t) t u \[Sigma]1^2)+m1^2 (q2+q2 (-2+4 (1-t) t) u+4 mH^2 (1-t) t u \[Sigma]1^2)-4 m1 (mH q2 (-1+(2-5 (1-t) t) u) \[Sigma]1+mH^3 (1-t) t u \[Sigma]1^3)),CNL[V1,2,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 4],1]->1/(8 mH \[Sigma]1^2) u (m1^4 (1+(-2+4 (1-t) t) u)-2 m1^2 (q2+q2 (-2+4 (1-t) t) u)+4 m1^3 mH (1+(-2+5 (1-t) t) u) \[Sigma]1+(q2-mH^2 \[Sigma]1^2) (q2+q2 (-2+4 (1-t) t) u+mH^2 (1-2 (1+2 (1-t) t) u) \[Sigma]1^2)-4 m1 mH \[Sigma]1 (q2+q2 (-2+5 (1-t) t) u+mH^2 (1+(-2+3 (1-t) t) u) \[Sigma]1^2)),CNL[V1,2,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 4],2]->(mH u^2 (m1^2 (1-2 u)+4 m1 mH (1+(-2+4 (1-t) t) u) \[Sigma]1+(-1+2 u) (q2-mH^2 \[Sigma]1^2)))/(8 \[Sigma]1),CNL[V1,1,Subscript[\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\), 4],0]->-((q2+q2 (-2+6 (1-t) t) u-2 (1-t) t u (m1^2-mH^2 \[Sigma]1^2))/(4 mH \[Sigma]1)),CNL[V1,1,Subscript[\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\), 4],1]->(u (q2-2 q2 u+4 q2 (1-t) t u+m1^2 (-1+(2-4 (1-t) t) u)-m1 mH (1+(-2+4 (1-t) t) u) \[Sigma]1+2 mH^2 (1-t) t u \[Sigma]1^2))/(2 mH \[Sigma]1^2),CNL[V1,1,Subscript[\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\), 4],2]->-((mH u^2 (1+(-2+4 (1-t) t) u))/(4 \[Sigma]1)),CNL[V1,2,Subscript[\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\), 4],0]->-((q2 (1+(-2+4 (1-t) t) u) (m1^2-q2+2 m1 mH \[Sigma]1+mH^2 \[Sigma]1^2))/(4 mH \[Sigma]1)),CNL[V1,2,Subscript[\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\), 4],1]->-((u (1+(-2+4 (1-t) t) u) (m1^4-2 m1^2 q2+q2^2+2 m1^3 mH \[Sigma]1-mH^4 \[Sigma]1^4-2 m1 mH \[Sigma]1 (q2+mH^2 \[Sigma]1^2)))/(4 mH \[Sigma]1^2)),CNL[V1,2,Subscript[\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\), 4],2]->-((mH u^2 (1+(-2+4 (1-t) t) u) (m1^2-q2+2 m1 mH \[Sigma]1+mH^2 \[Sigma]1^2))/(4 \[Sigma]1)),CNL[V1,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4],0]->(m1 (1-t) t u)/(2 mH \[Sigma]1),CNL[V1,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4],1]->(u (m1+m1 (-2+4 (1-t) t) u+mH (-1+(2-6 (1-t) t) u) \[Sigma]1))/(2 mH \[Sigma]1^2),CNL[V1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4],0]->(m1^3 (1-t) t u-2 m1^2 mH (1-t) t u \[Sigma]1+mH q2 (-1+(2-6 (1-t) t) u) \[Sigma]1+m1 (q2+q2 (-2+3 (1-t) t) u+mH^2 (1-t) t u \[Sigma]1^2))/(2 mH \[Sigma]1),CNL[V1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4],1]->1/(2 mH \[Sigma]1^2) u (m1^3 (2+(-4+8 (1-t) t) u)+m1^2 mH (1+(-2+4 (1-t) t) u) \[Sigma]1+mH (1+(-2+6 (1-t) t) u) \[Sigma]1 (q2+mH^2 \[Sigma]1^2)-2 m1 (q2+q2 (-2+4 (1-t) t) u-mH^2 (1-t) t u \[Sigma]1^2)),CNL[V1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4],2]->(mH u^2 (m1+2 m1 (-1+(1-t) t) u+mH (-1+(2-6 (1-t) t) u) \[Sigma]1))/(2 \[Sigma]1),CNL[V1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4],0]->1/(2 mH \[Sigma]1) m1 (-2 m1^3 mH (1-t) t u \[Sigma]1-(q2-mH^2 \[Sigma]1^2) (q2+q2 (-2+4 (1-t) t) u-2 mH^2 (1-t) t u \[Sigma]1^2)+2 m1 mH \[Sigma]1 (q2+q2 (-2+5 (1-t) t) u+mH^2 (1-t) t u \[Sigma]1^2)+m1^2 (q2+q2 (-2+4 (1-t) t) u+2 mH^2 (1-t) t u \[Sigma]1^2)),CNL[V1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4],1]->1/(2 mH \[Sigma]1^2) m1 u (m1^4 (1+(-2+4 (1-t) t) u)-2 m1^2 (q2+q2 (-2+4 (1-t) t) u)+2 m1^3 mH (1+(-2+5 (1-t) t) u) \[Sigma]1+(q2-mH^2 \[Sigma]1^2) (q2+q2 (-2+4 (1-t) t) u+mH^2 (1-2 u) \[Sigma]1^2)-2 m1 mH \[Sigma]1 (q2+q2 (-2+5 (1-t) t) u+mH^2 (1+(-2+7 (1-t) t) u) \[Sigma]1^2)),CNL[V1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4],2]->(m1 mH u^2 (m1^2 (1+2 (-1+(1-t) t) u)+2 m1 mH (1+(-2+6 (1-t) t) u) \[Sigma]1-(1+2 (-1+(1-t) t) u) (q2-mH^2 \[Sigma]1^2)))/(2 \[Sigma]1),CNL[V1,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 4],0]->(1-t) t (u-(m1 u)/(2 mH \[Sigma]1)),CNL[V1,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 4],1]->(u (m1 (-1+(2-4 (1-t) t) u)+mH (1+(-2+6 (1-t) t) u) \[Sigma]1))/(2 mH \[Sigma]1^2),CNL[V1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 4],0]->1/(2 mH \[Sigma]1) (-m1^3 (1-t) t u+m1 q2 (-1+(2-3 (1-t) t) u)+2 m1^2 mH (1-t) t u \[Sigma]1+m1 mH^2 (1-t) t u \[Sigma]1^2+mH \[Sigma]1 (q2+q2 (-2+6 (1-t) t) u-2 mH^2 (1-t) t u \[Sigma]1^2)),CNL[V1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 4],1]->-(1/(2 mH \[Sigma]1^2))u (m1^3 (2+(-4+8 (1-t) t) u)+m1^2 mH (1+2 (-1+(1-t) t) u) \[Sigma]1-2 m1 (q2+q2 (-2+4 (1-t) t) u-mH^2 (1-t) t u \[Sigma]1^2)+mH \[Sigma]1 (q2+q2 (-2+6 (1-t) t) u+mH^2 (1+2 (-1+(1-t) t) u) \[Sigma]1^2)),CNL[V1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 4],2]->(mH u^2 (1+(-2+4 (1-t) t) u) (-m1+mH \[Sigma]1))/(2 \[Sigma]1),CNL[V1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 4],0]->-((m1 q2 (1+(-2+4 (1-t) t) u) (m1^2-q2+2 m1 mH \[Sigma]1+mH^2 \[Sigma]1^2))/(2 mH \[Sigma]1)),CNL[V1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 4],1]->-((m1 u (1+(-2+4 (1-t) t) u) (m1^4-2 m1^2 q2+q2^2+2 m1^3 mH \[Sigma]1-mH^4 \[Sigma]1^4-2 m1 mH \[Sigma]1 (q2+mH^2 \[Sigma]1^2)))/(2 mH \[Sigma]1^2)),CNL[V1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 4],2]->-((m1 mH u^2 (1+(-2+4 (1-t) t) u) (m1^2-q2+2 m1 mH \[Sigma]1+mH^2 \[Sigma]1^2))/(2 \[Sigma]1)),CNL[V1,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4],0]->-(((1-t) t u (m1+2 mH \[Sigma]1))/(2 mH \[Sigma]1)),CNL[V1,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4],1]->(u (m1 (-1+(2-4 (1-t) t) u)+mH (1+(-2+6 (1-t) t) u) \[Sigma]1))/(2 mH \[Sigma]1^2),CNL[V1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4],0]->1/(2 mH \[Sigma]1) (-m1^3 (1-t) t u+2 m1^2 mH (1-t) t u \[Sigma]1+mH \[Sigma]1 (q2+q2 (-2+6 (1-t) t) u+2 mH^2 (1-t) t u \[Sigma]1^2)-m1 (q2+q2 (-2+3 (1-t) t) u+3 mH^2 (1-t) t u \[Sigma]1^2)),CNL[V1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4],1]->-(1/(2 mH \[Sigma]1^2))u (m1^3 (2+(-4+8 (1-t) t) u)+m1^2 mH (1+(-2+6 (1-t) t) u) \[Sigma]1-2 m1 (q2+q2 (-2+4 (1-t) t) u-mH^2 (1-t) t u \[Sigma]1^2)+mH \[Sigma]1 (q2+q2 (-2+6 (1-t) t) u+mH^2 (1+2 (-1+5 (1-t) t) u) \[Sigma]1^2)),CNL[V1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4],2]->(mH u^2 (m1 (-1+2 u)+mH (1+(-2+8 (1-t) t) u) \[Sigma]1))/(2 \[Sigma]1),CNL[V1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4],0]->1/(2 mH \[Sigma]1) m1 (4 m1^3 mH (1-t) t u \[Sigma]1+(q2-mH^2 \[Sigma]1^2) (q2+q2 (-2+4 (1-t) t) u-4 mH^2 (1-t) t u \[Sigma]1^2)-2 m1 mH \[Sigma]1 (q2+q2 (-2+6 (1-t) t) u+2 mH^2 (1-t) t u \[Sigma]1^2)-m1^2 (q2+q2 (-2+4 (1-t) t) u+4 mH^2 (1-t) t u \[Sigma]1^2)),CNL[V1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4],1]->-(1/(2 mH \[Sigma]1^2))m1 u (m1^4 (1+(-2+4 (1-t) t) u)-2 m1^2 (q2+q2 (-2+4 (1-t) t) u)+2 m1^3 mH (1+(-2+6 (1-t) t) u) \[Sigma]1+(q2-mH^2 \[Sigma]1^2) (q2+q2 (-2+4 (1-t) t) u+mH^2 (1-2 (1+2 (1-t) t) u) \[Sigma]1^2)-2 m1 mH \[Sigma]1 (q2+q2 (-2+6 (1-t) t) u+mH^2 (1+2 (-1+5 (1-t) t) u) \[Sigma]1^2)),CNL[V1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4],2]->(m1 mH u^2 (m1^2 (-1+2 u)-2 m1 mH (1+(-2+8 (1-t) t) u) \[Sigma]1-(-1+2 u) (q2-mH^2 \[Sigma]1^2)))/(2 \[Sigma]1),CNL[V1,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 4],0]->((1-t) t u (-m1^2+q2-2 m1 mH \[Sigma]1+mH^2 \[Sigma]1^2))/(2 mH \[Sigma]1),CNL[V1,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 4],1]->-((u (m1+m1 (-2+4 (1-t) t) u+4 mH (1-t) t u \[Sigma]1))/(4 \[Sigma]1)),CNL[V1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 4],0]->-(1/4) m1 (q2+q2 (-2+4 (1-t) t) u+4 (1-t) t u (m1^2-mH^2 \[Sigma]1^2)),CNL[V1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 4],1]->(m1 u (q2+q2 (-2+4 (1-t) t) u+m1^2 (-1+(2-4 (1-t) t) u)+mH^2 (1-2 (1+2 (1-t) t) u) \[Sigma]1^2))/(4 \[Sigma]1),CNL[V1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 4],2]->1/4 m1 mH^2 u^2 (-1+2 u),CNL[V1,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 5],0]->1/2 (1-t) t u (-2+m1/(mH \[Sigma]1)),CNL[V1,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 5],1]->(u (m1+m1 (-2+4 (1-t) t) u+mH (-1+(2-6 (1-t) t) u) \[Sigma]1))/(2 mH \[Sigma]1^2),CNL[V1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 5],0]->1/(2 mH \[Sigma]1) (m1^3 (1-t) t u-2 m1^2 mH (1-t) t u \[Sigma]1+mH q2 (-1+(2-6 (1-t) t) u) \[Sigma]1+2 mH^3 (1-t) t u \[Sigma]1^3+m1 (q2+q2 (-2+3 (1-t) t) u-mH^2 (1-t) t u \[Sigma]1^2)),CNL[V1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 5],1]->1/(2 mH \[Sigma]1^2) u (m1^3 (2+(-4+8 (1-t) t) u)+m1^2 mH (1+2 (-1+(1-t) t) u) \[Sigma]1-2 m1 (q2+q2 (-2+4 (1-t) t) u-mH^2 (1-t) t u \[Sigma]1^2)+mH \[Sigma]1 (q2+q2 (-2+6 (1-t) t) u+mH^2 (1+2 (-1+(1-t) t) u) \[Sigma]1^2)),CNL[V1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 5],2]->(mH u^2 (1+(-2+4 (1-t) t) u) (m1-mH \[Sigma]1))/(2 \[Sigma]1),CNL[V1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 5],0]->(m1 q2 (1+(-2+4 (1-t) t) u) (m1^2-q2+2 m1 mH \[Sigma]1+mH^2 \[Sigma]1^2))/(2 mH \[Sigma]1),CNL[V1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 5],1]->(m1 u (1+(-2+4 (1-t) t) u) (m1^4-2 m1^2 q2+q2^2+2 m1^3 mH \[Sigma]1-mH^4 \[Sigma]1^4-2 m1 mH \[Sigma]1 (q2+mH^2 \[Sigma]1^2)))/(2 mH \[Sigma]1^2),CNL[V1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 5],2]->(m1 mH u^2 (1+(-2+4 (1-t) t) u) (m1^2-q2+2 m1 mH \[Sigma]1+mH^2 \[Sigma]1^2))/(2 \[Sigma]1),CNL[V1,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5],0]->(m1 (1-t) t u)/(2 mH \[Sigma]1),CNL[V1,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5],1]->(u (m1+m1 (-2+4 (1-t) t) u+mH (-1+(2-6 (1-t) t) u) \[Sigma]1))/(2 mH \[Sigma]1^2),CNL[V1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5],0]->(m1^3 (1-t) t u-2 m1^2 mH (1-t) t u \[Sigma]1+mH q2 (-1+(2-6 (1-t) t) u) \[Sigma]1+m1 (q2+q2 (-2+3 (1-t) t) u+mH^2 (1-t) t u \[Sigma]1^2))/(2 mH \[Sigma]1),CNL[V1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5],1]->1/(2 mH \[Sigma]1^2) u (m1^3 (2+(-4+8 (1-t) t) u)+m1^2 mH (1+(-2+4 (1-t) t) u) \[Sigma]1+mH (1+(-2+6 (1-t) t) u) \[Sigma]1 (q2+mH^2 \[Sigma]1^2)-2 m1 (q2+q2 (-2+4 (1-t) t) u-mH^2 (1-t) t u \[Sigma]1^2)),CNL[V1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5],2]->(mH u^2 (m1+2 m1 (-1+(1-t) t) u+mH (-1+(2-6 (1-t) t) u) \[Sigma]1))/(2 \[Sigma]1),CNL[V1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5],0]->1/(2 mH \[Sigma]1) m1 (-2 m1^3 mH (1-t) t u \[Sigma]1-(q2-mH^2 \[Sigma]1^2) (q2+q2 (-2+4 (1-t) t) u-2 mH^2 (1-t) t u \[Sigma]1^2)+2 m1 mH \[Sigma]1 (q2+q2 (-2+5 (1-t) t) u+mH^2 (1-t) t u \[Sigma]1^2)+m1^2 (q2+q2 (-2+4 (1-t) t) u+2 mH^2 (1-t) t u \[Sigma]1^2)),CNL[V1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5],1]->1/(2 mH \[Sigma]1^2) m1 u (m1^4 (1+(-2+4 (1-t) t) u)-2 m1^2 (q2+q2 (-2+4 (1-t) t) u)+2 m1^3 mH (1+(-2+5 (1-t) t) u) \[Sigma]1+(q2-mH^2 \[Sigma]1^2) (q2+q2 (-2+4 (1-t) t) u+mH^2 (1-2 u) \[Sigma]1^2)-2 m1 mH \[Sigma]1 (q2+q2 (-2+5 (1-t) t) u+mH^2 (1+(-2+7 (1-t) t) u) \[Sigma]1^2)),CNL[V1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5],2]->(m1 mH u^2 (m1^2 (1+2 (-1+(1-t) t) u)+2 m1 mH (1+(-2+6 (1-t) t) u) \[Sigma]1-(1+2 (-1+(1-t) t) u) (q2-mH^2 \[Sigma]1^2)))/(2 \[Sigma]1),CNL[V1,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5],0]->1/2 (1-t) t u (2+m1/(mH \[Sigma]1)),CNL[V1,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5],1]->(u (m1+m1 (-2+4 (1-t) t) u+mH (-1+(2-6 (1-t) t) u) \[Sigma]1))/(2 mH \[Sigma]1^2),CNL[V1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5],0]->1/(2 mH \[Sigma]1) (m1^3 (1-t) t u-2 m1^2 mH (1-t) t u \[Sigma]1-mH \[Sigma]1 (q2+q2 (-2+6 (1-t) t) u+2 mH^2 (1-t) t u \[Sigma]1^2)+m1 (q2+q2 (-2+3 (1-t) t) u+3 mH^2 (1-t) t u \[Sigma]1^2)),CNL[V1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5],1]->1/(2 mH \[Sigma]1^2) u (m1^3 (2+(-4+8 (1-t) t) u)+m1^2 mH (1+(-2+6 (1-t) t) u) \[Sigma]1-2 m1 (q2+q2 (-2+4 (1-t) t) u-mH^2 (1-t) t u \[Sigma]1^2)+mH \[Sigma]1 (q2+q2 (-2+6 (1-t) t) u+mH^2 (1+2 (-1+5 (1-t) t) u) \[Sigma]1^2)),CNL[V1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5],2]->(mH u^2 (m1-2 m1 u+mH (-1+(2-8 (1-t) t) u) \[Sigma]1))/(2 \[Sigma]1),CNL[V1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5],0]->1/(2 mH \[Sigma]1) m1 (-4 m1^3 mH (1-t) t u \[Sigma]1-(q2-mH^2 \[Sigma]1^2) (q2+q2 (-2+4 (1-t) t) u-4 mH^2 (1-t) t u \[Sigma]1^2)+2 m1 mH \[Sigma]1 (q2+q2 (-2+6 (1-t) t) u+2 mH^2 (1-t) t u \[Sigma]1^2)+m1^2 (q2+q2 (-2+4 (1-t) t) u+4 mH^2 (1-t) t u \[Sigma]1^2)),CNL[V1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5],1]->1/(2 mH \[Sigma]1^2) m1 u (m1^4 (1+(-2+4 (1-t) t) u)-2 m1^2 (q2+q2 (-2+4 (1-t) t) u)+2 m1^3 mH (1+(-2+6 (1-t) t) u) \[Sigma]1+(q2-mH^2 \[Sigma]1^2) (q2+q2 (-2+4 (1-t) t) u+mH^2 (1-2 (1+2 (1-t) t) u) \[Sigma]1^2)-2 m1 mH \[Sigma]1 (q2+q2 (-2+6 (1-t) t) u+mH^2 (1+2 (-1+5 (1-t) t) u) \[Sigma]1^2)),CNL[V1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5],2]->(m1 mH u^2 (m1^2 (1-2 u)+2 m1 mH (1+(-2+8 (1-t) t) u) \[Sigma]1+(-1+2 u) (q2-mH^2 \[Sigma]1^2)))/(2 \[Sigma]1),CNL[V1,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)]\), 5],0]->1/2 (1-t) t u (m1-mH \[Sigma]1),CNL[V1,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)]\), 5],1]->-((m1 (1-t) t u^2)/(2 \[Sigma]1)),CNL[V1,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)]\), 5],2]->(mH (1-t) t u^3)/(2 \[Sigma]1),CNL[V1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)]\), 5],0]->1/2 (1-t) t u (m1+mH \[Sigma]1) (m1^2-q2-2 m1 mH \[Sigma]1+mH^2 \[Sigma]1^2),CNL[V1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)]\), 5],1]->-(((1-t) t u^2 (m1+2 mH \[Sigma]1) (m1^2-q2-2 m1 mH \[Sigma]1+mH^2 \[Sigma]1^2))/(2 \[Sigma]1)),CNL[V1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)]\), 5],2]->(mH (1-t) t u^3 (m1^2-q2-2 m1 mH \[Sigma]1+mH^2 \[Sigma]1^2))/(2 \[Sigma]1),CNL[V1,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 5],0]->m1 (1-t) t u,CNL[V1,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 5],1]->(m1 u (1+(-2+4 (1-t) t) u))/(4 \[Sigma]1),CNL[V1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 5],0]->1/4 m1 (q2+q2 (-2+4 (1-t) t) u+4 (1-t) t u (m1^2-mH^2 \[Sigma]1^2)),CNL[V1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 5],1]->(m1 u (q2 (-1+2 u-4 (1-t) t u)+m1^2 (1+(-2+4 (1-t) t) u)+mH^2 (-1+2 u+4 (1-t) t u) \[Sigma]1^2))/(4 \[Sigma]1),CNL[V1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 5],2]->1/4 m1 mH^2 (1-2 u) u^2,CNL[V1,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 6],0]->-(1-t) t u,CNL[V1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 6],0]->mH (1-t) t u \[Sigma]1 (-m1+mH \[Sigma]1),CNL[V1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 6],1]->-(((1-t) t u^2 (m1^2+2 mH^2 \[Sigma]1^2))/\[Sigma]1),CNL[V1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 6],2]->(mH (1-t) t u^3 (m1+mH \[Sigma]1))/\[Sigma]1,CNL[V1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 6],0]->m1 (1-t) t u (m1+mH \[Sigma]1) (m1^2-q2-2 m1 mH \[Sigma]1+mH^2 \[Sigma]1^2),CNL[V1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 6],1]->-((m1 (1-t) t u^2 (m1+2 mH \[Sigma]1) (m1^2-q2-2 m1 mH \[Sigma]1+mH^2 \[Sigma]1^2))/\[Sigma]1),CNL[V1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 6],2]->(m1 mH (1-t) t u^3 (m1^2-q2-2 m1 mH \[Sigma]1+mH^2 \[Sigma]1^2))/\[Sigma]1,CNL[V2,1,Subscript[\[Phi], 3],0]->1/(16 mH \[Sigma]1^2) (4 m1^5 (1-t) t u+m1^2 mH q2 (3+2 (-3+8 (1-t) t) u) \[Sigma]1+mH q2 (3+2 (-3+8 (1-t) t) u) \[Sigma]1 (-q2+mH^2 \[Sigma]1^2)-8 m1^3 (1-t) t u (q2+mH^2 \[Sigma]1^2)+m1 (4 q2^2 (1-t) t u-2 mH^2 q2 (1-2 u+4 (1-t) t u) \[Sigma]1^2+4 mH^4 (1-t) t u \[Sigma]1^4)),CNL[V2,1,Subscript[\[Phi], 3],1]->(u (m1^2-q2-mH^2 \[Sigma]1^2) (m1^2 (3+2 (-3+8 (1-t) t) u)+2 m1 mH (-1+2 u) \[Sigma]1-(3+2 (-3+8 (1-t) t) u) (q2-mH^2 \[Sigma]1^2)))/(16 \[Sigma]1^2),CNL[V2,1,Subscript[\[Phi], 3],2]->(mH^2 u^2 (m1^2 (3+2 (-3+8 (1-t) t) u)+2 m1 mH (-1+2 u) \[Sigma]1-(3+2 (-3+8 (1-t) t) u) (q2-mH^2 \[Sigma]1^2)))/(16 \[Sigma]1),CNL[V2,1,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 3],0]->1/(8 mH \[Sigma]1^2) (-2 m1^4 (1-t) t u+q2^2 (-1+(2-6 (1-t) t) u)+8 m1^3 mH (1-t) t u \[Sigma]1-2 mH^4 (1-t) t u \[Sigma]1^4+m1^2 (q2+q2 (-2+8 (1-t) t) u+4 mH^2 (1-t) t u \[Sigma]1^2)-m1 mH \[Sigma]1 (q2+q2 (-2+8 (1-t) t) u+8 mH^2 (1-t) t u \[Sigma]1^2)),CNL[V2,1,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 3],1]->1/(16 mH \[Sigma]1^3) u (3 m1^4 (1+(-2+4 (1-t) t) u)+3 q2^2 (1+(-2+4 (1-t) t) u)-4 m1^3 mH (1+(-2+4 (1-t) t) u) \[Sigma]1+8 mH^2 q2 (1-t) t u \[Sigma]1^2+mH^4 (1+2 (-1+6 (1-t) t) u) \[Sigma]1^4+4 m1 mH \[Sigma]1 (q2+q2 (-2+4 (1-t) t) u+4 mH^2 (1-t) t u \[Sigma]1^2)-2 m1^2 (3 q2 (1+(-2+4 (1-t) t) u)-4 mH^2 (1+(-2+5 (1-t) t) u) \[Sigma]1^2)),CNL[V2,1,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 3],2]->-((mH u^2 (q2-2 q2 u+4 q2 (1-t) t u+m1^2 (-1+(2-4 (1-t) t) u)+m1 mH (1-2 u) \[Sigma]1+4 mH^2 (1-t) t u \[Sigma]1^2))/(8 \[Sigma]1^2)),CNL[V2,2,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 3],0]->1/(16 mH \[Sigma]1^2) (m1^4 (q2+q2 (-2+4 (1-t) t) u)+8 m1^5 mH (1-t) t u \[Sigma]1+q2 (1+(-2+4 (1-t) t) u) (q2-mH^2 \[Sigma]1^2)^2+2 m1 mH \[Sigma]1 (q2-mH^2 \[Sigma]1^2) (q2+q2 (-2+4 (1-t) t) u-4 mH^2 (1-t) t u \[Sigma]1^2)-2 m1^3 mH \[Sigma]1 (q2+q2 (-2+8 (1-t) t) u+8 mH^2 (1-t) t u \[Sigma]1^2)-2 m1^2 q2 (q2+q2 (-2+4 (1-t) t) u+mH^2 (-5+(10-28 (1-t) t) u) \[Sigma]1^2)),CNL[V2,2,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 3],1]->1/(16 mH \[Sigma]1^3) u (m1^6 (1+(-2+4 (1-t) t) u)-2 m1^5 mH (1+(-2+4 (1-t) t) u) \[Sigma]1-(1+(-2+4 (1-t) t) u) (q2-mH^2 \[Sigma]1^2)^2 (q2+mH^2 \[Sigma]1^2)+4 m1^3 mH \[Sigma]1 (q2+q2 (-2+4 (1-t) t) u+4 mH^2 (1-t) t u \[Sigma]1^2)-2 m1 mH \[Sigma]1 (q2-mH^2 \[Sigma]1^2) (q2+q2 (-2+4 (1-t) t) u+mH^2 (1-2 (1+2 (1-t) t) u) \[Sigma]1^2)+m1^4 (-3 q2 (1+(-2+4 (1-t) t) u)+mH^2 (9+2 (-9+26 (1-t) t) u) \[Sigma]1^2)+m1^2 (3 q2^2 (1+(-2+4 (1-t) t) u)-2 mH^2 q2 (5+2 (-5+14 (1-t) t) u) \[Sigma]1^2+mH^4 (-9+(18-52 (1-t) t) u) \[Sigma]1^4)),CNL[V2,2,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 3],2]->1/(16 \[Sigma]1^2) mH u^2 (m1^4 (1+(-2+4 (1-t) t) u)+2 m1^3 mH (-1+2 u) \[Sigma]1+(1+(-2+4 (1-t) t) u) (q2-mH^2 \[Sigma]1^2)^2+2 m1 mH (-1+2 u) \[Sigma]1 (-q2+mH^2 \[Sigma]1^2)-2 m1^2 (q2+q2 (-2+4 (1-t) t) u+mH^2 (-5+(10-28 (1-t) t) u) \[Sigma]1^2)),CNL[V2,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 3],0]->-((m1 (1-t) t u (m1-mH \[Sigma]1))/(2 \[Sigma]1)),CNL[V2,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 3],1]->(m1 u (2 m1 (1+(-2+5 (1-t) t) u)+mH (-1+(2-4 (1-t) t) u) \[Sigma]1))/(4 \[Sigma]1^2),CNL[V2,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 3],2]->(m1 mH (1-t) t u^3)/(2 \[Sigma]1^2),CNL[V2,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 3],0]->1/(4 \[Sigma]1) m1 (-4 m1^3 (1-t) t u+4 m1^2 mH (1-t) t u \[Sigma]1+2 m1 (q2+q2 (-2+6 (1-t) t) u+2 mH^2 (1-t) t u \[Sigma]1^2)-mH \[Sigma]1 (q2+q2 (-2+4 (1-t) t) u+4 mH^2 (1-t) t u \[Sigma]1^2)),CNL[V2,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 3],1]->1/(4 \[Sigma]1^2) m1 u (4 m1^3 (1+(-2+5 (1-t) t) u)+m1^2 mH (-5+(10-24 (1-t) t) u) \[Sigma]1+mH (1+(-2+8 (1-t) t) u) \[Sigma]1 (q2+mH^2 \[Sigma]1^2)-4 m1 (q2+q2 (-2+5 (1-t) t) u+mH^2 (1-t) t u \[Sigma]1^2)),CNL[V2,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 3],2]->(m1 mH u^2 (4 m1^2 (1-t) t u-4 q2 (1-t) t u+2 m1 mH (1+(-2+4 (1-t) t) u) \[Sigma]1+mH^2 (-1+2 u-4 (1-t) t u) \[Sigma]1^2))/(4 \[Sigma]1^2),CNL[V2,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 3],0]->-(1/(2 \[Sigma]1))m1 (m1^2-q2-2 m1 mH \[Sigma]1+mH^2 \[Sigma]1^2) (m1^3 (1-t) t u+m1^2 mH (1-t) t u \[Sigma]1+mH (1-t) t u \[Sigma]1 (q2-mH^2 \[Sigma]1^2)-m1 (q2+q2 (-2+5 (1-t) t) u+mH^2 (1-t) t u \[Sigma]1^2)),CNL[V2,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 3],1]->1/(2 \[Sigma]1^2) m1 u (m1^2-q2-2 m1 mH \[Sigma]1+mH^2 \[Sigma]1^2) (m1^3 (1+(-2+5 (1-t) t) u)+2 mH (1-t) t u \[Sigma]1 (q2-mH^2 \[Sigma]1^2)-m1 (q2+q2 (-2+5 (1-t) t) u+mH^2 (1+(-2+7 (1-t) t) u) \[Sigma]1^2)),CNL[V2,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 3],2]->(m1 mH u^2 (m1^2-q2-2 m1 mH \[Sigma]1+mH^2 \[Sigma]1^2) (m1^2 (1-t) t u+m1 mH (1+(-2+6 (1-t) t) u) \[Sigma]1+(1-t) t u (-q2+mH^2 \[Sigma]1^2)))/(2 \[Sigma]1^2),CNL[V2,1,Subscript[\[Phi], 4],0]->-(1/(16 \[Sigma]1))(4 m1^4 (1-t) t u+2 m1 mH q2 (3+2 (-3+8 (1-t) t) u) \[Sigma]1+(q2-mH^2 \[Sigma]1^2) (q2+q2 (-2+4 (1-t) t) u-4 mH^2 (1-t) t u \[Sigma]1^2)-m1^2 (q2+q2 (-2+8 (1-t) t) u+8 mH^2 (1-t) t u \[Sigma]1^2)),CNL[V2,1,Subscript[\[Phi], 4],1]->1/(16 \[Sigma]1^2) u (m1^4 (1+(-2+4 (1-t) t) u)-2 m1^3 mH (3+2 (-3+8 (1-t) t) u) \[Sigma]1+2 m1 mH (3+2 (-3+8 (1-t) t) u) \[Sigma]1 (q2+mH^2 \[Sigma]1^2)-2 m1^2 (q2+q2 (-2+4 (1-t) t) u+4 mH^2 (1-t) t u \[Sigma]1^2)+(q2-mH^2 \[Sigma]1^2) (q2+q2 (-2+4 (1-t) t) u+mH^2 (1-2 (1+2 (1-t) t) u) \[Sigma]1^2)),CNL[V2,1,Subscript[\[Phi], 4],2]->(mH^2 u^2 (m1^2 (1-2 u)-2 m1 mH (3+2 (-3+8 (1-t) t) u) \[Sigma]1+(-1+2 u) (q2-mH^2 \[Sigma]1^2)))/(16 \[Sigma]1),CNL[V2,1,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 4],0]->1/(8 mH \[Sigma]1^2) (q2^2 (-1+(2-4 (1-t) t) u)-4 m1^3 mH (1-t) t u \[Sigma]1+m1 mH q2 (-1+(2-4 (1-t) t) u) \[Sigma]1+4 m1 mH^3 (1-t) t u \[Sigma]1^3+4 mH^4 (1-t) t u \[Sigma]1^4+m1^2 (q2+q2 (-2+4 (1-t) t) u-4 mH^2 (1-t) t u \[Sigma]1^2)),CNL[V2,1,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 4],1]->1/(16 mH \[Sigma]1^3) u (3 m1^4 (1+(-2+4 (1-t) t) u)+3 q2^2 (1+(-2+4 (1-t) t) u)-4 m1^3 mH (1+(-2+6 (1-t) t) u) \[Sigma]1-8 mH^2 q2 (1-t) t u \[Sigma]1^2+mH^4 (1-2 (1+2 (1-t) t) u) \[Sigma]1^4+4 m1 mH \[Sigma]1 (q2+q2 (-2+6 (1-t) t) u-2 mH^2 (1-t) t u \[Sigma]1^2)-2 m1^2 (3 q2 (1+(-2+4 (1-t) t) u)+4 mH^2 (1+(-2+5 (1-t) t) u) \[Sigma]1^2)),CNL[V2,1,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 4],2]->-((mH u^2 (q2-2 q2 u+m1^2 (-1+2 u)+m1 mH (1+(-2+8 (1-t) t) u) \[Sigma]1))/(8 \[Sigma]1^2)),CNL[V2,2,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 4],0]->-(1/(16 mH \[Sigma]1^2))(m1^2-q2+2 m1 mH \[Sigma]1+mH^2 \[Sigma]1^2) (4 m1^3 mH (1-t) t u \[Sigma]1+(q2-mH^2 \[Sigma]1^2) (q2+q2 (-2+4 (1-t) t) u-4 mH^2 (1-t) t u \[Sigma]1^2)-m1^2 (q2+q2 (-2+4 (1-t) t) u+4 mH^2 (1-t) t u \[Sigma]1^2)-4 m1 (mH q2 (-1+(2-5 (1-t) t) u) \[Sigma]1+mH^3 (1-t) t u \[Sigma]1^3)),CNL[V2,2,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 4],1]->1/(16 mH \[Sigma]1^3) u (m1^2-q2+2 m1 mH \[Sigma]1+mH^2 \[Sigma]1^2) (m1^4 (1+(-2+4 (1-t) t) u)-2 m1^2 (q2+q2 (-2+4 (1-t) t) u)-4 m1^3 mH (1+(-2+5 (1-t) t) u) \[Sigma]1+(q2-mH^2 \[Sigma]1^2) (q2+q2 (-2+4 (1-t) t) u+mH^2 (1-2 (1+2 (1-t) t) u) \[Sigma]1^2)+4 m1 mH \[Sigma]1 (q2+q2 (-2+5 (1-t) t) u+mH^2 (1+(-2+3 (1-t) t) u) \[Sigma]1^2)),CNL[V2,2,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 4],2]->-((mH u^2 (m1^2-q2+2 m1 mH \[Sigma]1+mH^2 \[Sigma]1^2) (m1^2 (-1+2 u)+4 m1 mH (1+(-2+4 (1-t) t) u) \[Sigma]1-(-1+2 u) (q2-mH^2 \[Sigma]1^2)))/(16 \[Sigma]1^2)),CNL[V2,1,Subscript[\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\), 4],0]->1/(4 mH \[Sigma]1^2) (m1^4 (1-t) t u+(q2-mH^2 \[Sigma]1^2) (q2+q2 (-2+5 (1-t) t) u-mH^2 (1-t) t u \[Sigma]1^2)-m1^2 (q2+q2 (-2+6 (1-t) t) u+2 mH^2 (1-t) t u \[Sigma]1^2)),CNL[V2,1,Subscript[\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\), 4],1]->(u (1+(-2+4 (1-t) t) u) (-3 m1^4-3 q2^2+2 mH^2 q2 \[Sigma]1^2+mH^4 \[Sigma]1^4+2 m1^2 (3 q2+mH^2 \[Sigma]1^2)))/(8 mH \[Sigma]1^3),CNL[V2,1,Subscript[\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\), 4],2]->-((mH u^2 (1+(-2+4 (1-t) t) u) (m1^2-q2+mH^2 \[Sigma]1^2))/(4 \[Sigma]1^2)),CNL[V2,2,Subscript[\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\), 4],0]->-((q2 (1+(-2+4 (1-t) t) u) (m1^4+(q2-mH^2 \[Sigma]1^2)^2-2 m1^2 (q2+mH^2 \[Sigma]1^2)))/(8 mH \[Sigma]1^2)),CNL[V2,2,Subscript[\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\), 4],1]->-((u (1+(-2+4 (1-t) t) u) (m1^6-3 m1^4 (q2+mH^2 \[Sigma]1^2)-(q2-mH^2 \[Sigma]1^2)^2 (q2+mH^2 \[Sigma]1^2)+m1^2 (3 q2^2+2 mH^2 q2 \[Sigma]1^2+3 mH^4 \[Sigma]1^4)))/(8 mH \[Sigma]1^3)),CNL[V2,2,Subscript[\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\), 4],2]->-((mH u^2 (1+(-2+4 (1-t) t) u) (m1^4+(q2-mH^2 \[Sigma]1^2)^2-2 m1^2 (q2+mH^2 \[Sigma]1^2)))/(8 \[Sigma]1^2)),CNL[V2,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4],0]->(m1 (q2+q2 (-2+6 (1-t) t) u-2 m1 (1-t) t u (m1-mH \[Sigma]1)))/(4 mH \[Sigma]1^2),CNL[V2,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4],1]->(m1 u (3 m1^2 (1+(-2+4 (1-t) t) u)-3 (q2+q2 (-2+4 (1-t) t) u)-2 m1 mH (1+(-2+5 (1-t) t) u) \[Sigma]1))/(4 mH \[Sigma]1^3),CNL[V2,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4],2]->(m1 mH u^2 (1+2 (-1+(1-t) t) u))/(4 \[Sigma]1^2),CNL[V2,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4],0]->1/(4 mH \[Sigma]1^2) m1 (-m1^4 (1-t) t u+q2^2 (-2+(4-9 (1-t) t) u)+4 m1^3 mH (1-t) t u \[Sigma]1+mH^2 q2 (1+(-2+6 (1-t) t) u) \[Sigma]1^2+3 mH^4 (1-t) t u \[Sigma]1^4+2 m1^2 (q2+q2 (-2+5 (1-t) t) u-mH^2 (1-t) t u \[Sigma]1^2)-2 m1 mH \[Sigma]1 (q2+q2 (-2+6 (1-t) t) u+2 mH^2 (1-t) t u \[Sigma]1^2)),CNL[V2,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4],1]->1/(4 mH \[Sigma]1^3) m1 u (3 m1^4 (1+(-2+4 (1-t) t) u)+3 q2^2 (1+(-2+4 (1-t) t) u)-4 m1^3 mH (1+(-2+5 (1-t) t) u) \[Sigma]1-mH^2 q2 (1+(-2+8 (1-t) t) u) \[Sigma]1^2-4 mH^4 (1-t) t u \[Sigma]1^4+4 m1 mH \[Sigma]1 (q2+q2 (-2+5 (1-t) t) u+mH^2 (1-t) t u \[Sigma]1^2)+m1^2 (-6 q2 (1+(-2+4 (1-t) t) u)+mH^2 (1+(-2+8 (1-t) t) u) \[Sigma]1^2)),CNL[V2,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4],2]->1/(4 \[Sigma]1^2) m1 mH u^2 (q2 (-2+4 u-4 (1-t) t u)+m1^2 (2+4 (-1+(1-t) t) u)-2 m1 mH (1+(-2+4 (1-t) t) u) \[Sigma]1+mH^2 (1-2 u+4 (1-t) t u) \[Sigma]1^2),CNL[V2,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4],0]->1/(4 mH \[Sigma]1^2) m1 (m1^2-q2-2 m1 mH \[Sigma]1+mH^2 \[Sigma]1^2) (2 m1^3 mH (1-t) t u \[Sigma]1-2 m1 mH (1-t) t u \[Sigma]1 (q2+mH^2 \[Sigma]1^2)-(q2-mH^2 \[Sigma]1^2) (q2+q2 (-2+4 (1-t) t) u-2 mH^2 (1-t) t u \[Sigma]1^2)+m1^2 (q2+q2 (-2+4 (1-t) t) u+2 mH^2 (1-t) t u \[Sigma]1^2)),CNL[V2,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4],1]->1/(4 mH \[Sigma]1^3) m1 u (m1^2-q2-2 m1 mH \[Sigma]1+mH^2 \[Sigma]1^2) (m1^4 (1+(-2+4 (1-t) t) u)-2 m1^2 (q2+q2 (-2+4 (1-t) t) u)-2 m1^3 mH (1-t) t u \[Sigma]1+2 m1 mH (1-t) t u \[Sigma]1 (q2+3 mH^2 \[Sigma]1^2)+(q2-mH^2 \[Sigma]1^2) (q2+q2 (-2+4 (1-t) t) u+mH^2 (1-2 u) \[Sigma]1^2)),CNL[V2,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4],2]->1/(4 \[Sigma]1^2) m1 mH u^2 (m1^2-q2-2 m1 mH \[Sigma]1+mH^2 \[Sigma]1^2) (m1^2 (1+2 (-1+(1-t) t) u)-4 m1 mH (1-t) t u \[Sigma]1-(1+2 (-1+(1-t) t) u) (q2-mH^2 \[Sigma]1^2)),CNL[V2,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 4],0]->(m1 (q2 (-1+(2-6 (1-t) t) u)+2 (1-t) t u (m1^2-mH^2 \[Sigma]1^2)))/(4 mH \[Sigma]1^2),CNL[V2,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 4],1]->-((m1 u (1+(-2+4 (1-t) t) u) (3 m1^2-3 q2-mH^2 \[Sigma]1^2))/(4 mH \[Sigma]1^3)),CNL[V2,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 4],2]->-((m1 mH u^2 (1+(-2+4 (1-t) t) u))/(4 \[Sigma]1^2)),CNL[V2,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 4],0]->1/(4 mH \[Sigma]1^2) m1 (m1^4 (1-t) t u+q2^2 (2+(-4+9 (1-t) t) u)-2 mH^2 q2 (1-t) t u \[Sigma]1^2+mH^4 (1-t) t u \[Sigma]1^4-2 m1^2 (q2+q2 (-2+5 (1-t) t) u+mH^2 (1-t) t u \[Sigma]1^2)),CNL[V2,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 4],1]->-((m1 u (1+(-2+4 (1-t) t) u) (3 m1^4+3 q2^2+mH^4 \[Sigma]1^4-2 m1^2 (3 q2+2 mH^2 \[Sigma]1^2)))/(4 mH \[Sigma]1^3)),CNL[V2,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 4],2]->-((m1 mH (m1^2-q2) u^2 (1+(-2+4 (1-t) t) u))/(2 \[Sigma]1^2)),CNL[V2,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 4],0]->-((m1 q2 (1+(-2+4 (1-t) t) u) (m1^4+(q2-mH^2 \[Sigma]1^2)^2-2 m1^2 (q2+mH^2 \[Sigma]1^2)))/(4 mH \[Sigma]1^2)),CNL[V2,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 4],1]->-(1/(4 mH \[Sigma]1^3))m1 u (1+(-2+4 (1-t) t) u) (m1^6-3 m1^4 (q2+mH^2 \[Sigma]1^2)-(q2-mH^2 \[Sigma]1^2)^2 (q2+mH^2 \[Sigma]1^2)+m1^2 (3 q2^2+2 mH^2 q2 \[Sigma]1^2+3 mH^4 \[Sigma]1^4)),CNL[V2,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 4],2]->-((m1 mH u^2 (1+(-2+4 (1-t) t) u) (m1^4+(q2-mH^2 \[Sigma]1^2)^2-2 m1^2 (q2+mH^2 \[Sigma]1^2)))/(4 \[Sigma]1^2)),CNL[V2,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4],0]->(m1 (q2 (-1+(2-6 (1-t) t) u)+2 (1-t) t u (m1-mH \[Sigma]1)^2))/(4 mH \[Sigma]1^2),CNL[V2,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4],1]->(m1 u (-3 m1^2 (1+(-2+4 (1-t) t) u)+4 m1 mH (1+(-2+5 (1-t) t) u) \[Sigma]1+(1+(-2+4 (1-t) t) u) (3 q2-mH^2 \[Sigma]1^2)))/(4 mH \[Sigma]1^3),CNL[V2,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4],2]->(m1 mH u^2 (-1+2 u))/(4 \[Sigma]1^2),CNL[V2,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4],0]->1/(4 mH \[Sigma]1^2) m1 (m1^4 (1-t) t u+q2^2 (2+(-4+9 (1-t) t) u)-8 m1^3 mH (1-t) t u \[Sigma]1-2 mH^2 q2 (1+(-2+5 (1-t) t) u) \[Sigma]1^2-7 mH^4 (1-t) t u \[Sigma]1^4-2 m1^2 (q2+q2 (-2+5 (1-t) t) u-3 mH^2 (1-t) t u \[Sigma]1^2)+4 m1 mH \[Sigma]1 (q2+q2 (-2+6 (1-t) t) u+2 mH^2 (1-t) t u \[Sigma]1^2)),CNL[V2,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4],1]->1/(4 mH \[Sigma]1^3) m1 u (-3 m1^4 (1+(-2+4 (1-t) t) u)-3 q2^2 (1+(-2+4 (1-t) t) u)+8 m1^3 mH (1+(-2+5 (1-t) t) u) \[Sigma]1+2 mH^2 q2 (1+(-2+8 (1-t) t) u) \[Sigma]1^2+mH^4 (1+2 (-1+6 (1-t) t) u) \[Sigma]1^4-8 m1 mH \[Sigma]1 (q2+q2 (-2+5 (1-t) t) u+mH^2 (1-t) t u \[Sigma]1^2)+2 m1^2 (3 q2 (1+(-2+4 (1-t) t) u)+mH^2 (-3+(6-16 (1-t) t) u) \[Sigma]1^2)),CNL[V2,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4],2]->(m1 mH u^2 (q2-2 q2 u+m1^2 (-1+2 u)+2 m1 mH (1+(-2+4 (1-t) t) u) \[Sigma]1+mH^2 (-1+2 u-4 (1-t) t u) \[Sigma]1^2))/(2 \[Sigma]1^2),CNL[V2,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4],0]->-(1/(4 mH \[Sigma]1^2))m1 (m1^2-q2-2 m1 mH \[Sigma]1+mH^2 \[Sigma]1^2) (4 m1^3 mH (1-t) t u \[Sigma]1-(q2-mH^2 \[Sigma]1^2) (q2+q2 (-2+4 (1-t) t) u-4 mH^2 (1-t) t u \[Sigma]1^2)-2 m1 mH \[Sigma]1 (q2+q2 (-2+6 (1-t) t) u+2 mH^2 (1-t) t u \[Sigma]1^2)+m1^2 (q2+q2 (-2+4 (1-t) t) u+4 mH^2 (1-t) t u \[Sigma]1^2)),CNL[V2,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4],1]->-(1/(4 mH \[Sigma]1^3))m1 u (m1^2-q2-2 m1 mH \[Sigma]1+mH^2 \[Sigma]1^2) (m1^4 (1+(-2+4 (1-t) t) u)-2 m1^2 (q2+q2 (-2+4 (1-t) t) u)-2 m1^3 mH (1+(-2+6 (1-t) t) u) \[Sigma]1+(q2-mH^2 \[Sigma]1^2) (q2+q2 (-2+4 (1-t) t) u+mH^2 (1-2 (1+2 (1-t) t) u) \[Sigma]1^2)+2 m1 mH \[Sigma]1 (q2+q2 (-2+6 (1-t) t) u+mH^2 (1+2 (-1+5 (1-t) t) u) \[Sigma]1^2)),CNL[V2,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4],2]->(m1 mH u^2 (m1^2-q2-2 m1 mH \[Sigma]1+mH^2 \[Sigma]1^2) (m1^2 (-1+2 u)+2 m1 mH (1+(-2+8 (1-t) t) u) \[Sigma]1-(-1+2 u) (q2-mH^2 \[Sigma]1^2)))/(4 \[Sigma]1^2),CNL[V2,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 4],0]->-(1/(8 mH \[Sigma]1^2))(2 m1^4 (1-t) t u-8 m1^3 mH (1-t) t u \[Sigma]1-4 m1^2 (1-t) t u (q2+mH^2 \[Sigma]1^2)+m1 mH \[Sigma]1 (q2+q2 (-2+8 (1-t) t) u+8 mH^2 (1-t) t u \[Sigma]1^2)+2 (q2^2 (1-t) t u+mH^2 q2 (1+(-2+6 (1-t) t) u) \[Sigma]1^2+mH^4 (1-t) t u \[Sigma]1^4)),CNL[V2,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 4],1]->1/(4 \[Sigma]1^2) u (m1^3 (-1+(2-4 (1-t) t) u)+2 m1^2 mH (1+(-2+4 (1-t) t) u) \[Sigma]1+mH (1+(-2+8 (1-t) t) u) \[Sigma]1 (q2+mH^2 \[Sigma]1^2)+m1 (q2+q2 (-2+4 (1-t) t) u+4 mH^2 (1-t) t u \[Sigma]1^2)),CNL[V2,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 4],2]->-((mH^2 u^2 (m1-2 m1 u+2 mH (1+(-2+8 (1-t) t) u) \[Sigma]1))/(8 \[Sigma]1)),CNL[V2,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 4],0]->1/(8 \[Sigma]1) m1 (4 m1^4 (1-t) t u+2 m1 mH q2 (3+2 (-3+8 (1-t) t) u) \[Sigma]1+(q2-mH^2 \[Sigma]1^2) (q2+q2 (-2+4 (1-t) t) u-4 mH^2 (1-t) t u \[Sigma]1^2)-m1^2 (q2+q2 (-2+8 (1-t) t) u+8 mH^2 (1-t) t u \[Sigma]1^2)),CNL[V2,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 4],1]->-(1/(8 \[Sigma]1^2))m1 u (m1^4 (1+(-2+4 (1-t) t) u)-2 m1^3 mH (3+2 (-3+8 (1-t) t) u) \[Sigma]1+2 m1 mH (3+2 (-3+8 (1-t) t) u) \[Sigma]1 (q2+mH^2 \[Sigma]1^2)-2 m1^2 (q2+q2 (-2+4 (1-t) t) u+4 mH^2 (1-t) t u \[Sigma]1^2)+(q2-mH^2 \[Sigma]1^2) (q2+q2 (-2+4 (1-t) t) u+mH^2 (1-2 (1+2 (1-t) t) u) \[Sigma]1^2)),CNL[V2,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 4],2]->(m1 mH^2 u^2 (m1^2 (-1+2 u)+2 m1 mH (3+2 (-3+8 (1-t) t) u) \[Sigma]1-(-1+2 u) (q2-mH^2 \[Sigma]1^2)))/(8 \[Sigma]1),CNL[V2,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 5],0]->(m1 (q2+q2 (-2+6 (1-t) t) u-2 (1-t) t u (m1^2-mH^2 \[Sigma]1^2)))/(4 mH \[Sigma]1^2),CNL[V2,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 5],1]->(m1 u (1+(-2+4 (1-t) t) u) (3 m1^2-3 q2-mH^2 \[Sigma]1^2))/(4 mH \[Sigma]1^3),CNL[V2,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 5],2]->(m1 mH u^2 (1+(-2+4 (1-t) t) u))/(4 \[Sigma]1^2),CNL[V2,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 5],0]->-(1/(4 mH \[Sigma]1^2))m1 (m1^4 (1-t) t u+q2^2 (2+(-4+9 (1-t) t) u)-2 mH^2 q2 (1-t) t u \[Sigma]1^2+mH^4 (1-t) t u \[Sigma]1^4-2 m1^2 (q2+q2 (-2+5 (1-t) t) u+mH^2 (1-t) t u \[Sigma]1^2)),CNL[V2,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 5],1]->(m1 u (1+(-2+4 (1-t) t) u) (3 m1^4+3 q2^2+mH^4 \[Sigma]1^4-2 m1^2 (3 q2+2 mH^2 \[Sigma]1^2)))/(4 mH \[Sigma]1^3),CNL[V2,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 5],2]->(m1 mH (m1^2-q2) u^2 (1+(-2+4 (1-t) t) u))/(2 \[Sigma]1^2),CNL[V2,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 5],0]->(m1 q2 (1+(-2+4 (1-t) t) u) (m1^4+(q2-mH^2 \[Sigma]1^2)^2-2 m1^2 (q2+mH^2 \[Sigma]1^2)))/(4 mH \[Sigma]1^2),CNL[V2,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 5],1]->(m1 u (1+(-2+4 (1-t) t) u) (m1^6-3 m1^4 (q2+mH^2 \[Sigma]1^2)-(q2-mH^2 \[Sigma]1^2)^2 (q2+mH^2 \[Sigma]1^2)+m1^2 (3 q2^2+2 mH^2 q2 \[Sigma]1^2+3 mH^4 \[Sigma]1^4)))/(4 mH \[Sigma]1^3),CNL[V2,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 5],2]->(m1 mH u^2 (1+(-2+4 (1-t) t) u) (m1^4+(q2-mH^2 \[Sigma]1^2)^2-2 m1^2 (q2+mH^2 \[Sigma]1^2)))/(4 \[Sigma]1^2),CNL[V2,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5],0]->(m1 (q2+q2 (-2+6 (1-t) t) u-2 m1 (1-t) t u (m1-mH \[Sigma]1)))/(4 mH \[Sigma]1^2),CNL[V2,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5],1]->(m1 u (3 m1^2 (1+(-2+4 (1-t) t) u)-3 (q2+q2 (-2+4 (1-t) t) u)-2 m1 mH (1+(-2+5 (1-t) t) u) \[Sigma]1))/(4 mH \[Sigma]1^3),CNL[V2,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5],2]->(m1 mH u^2 (1+2 (-1+(1-t) t) u))/(4 \[Sigma]1^2),CNL[V2,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5],0]->1/(4 mH \[Sigma]1^2) m1 (-m1^4 (1-t) t u+q2^2 (-2+(4-9 (1-t) t) u)+4 m1^3 mH (1-t) t u \[Sigma]1+mH^2 q2 (1+(-2+6 (1-t) t) u) \[Sigma]1^2+3 mH^4 (1-t) t u \[Sigma]1^4+2 m1^2 (q2+q2 (-2+5 (1-t) t) u-mH^2 (1-t) t u \[Sigma]1^2)-2 m1 mH \[Sigma]1 (q2+q2 (-2+6 (1-t) t) u+2 mH^2 (1-t) t u \[Sigma]1^2)),CNL[V2,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5],1]->1/(4 mH \[Sigma]1^3) m1 u (3 m1^4 (1+(-2+4 (1-t) t) u)+3 q2^2 (1+(-2+4 (1-t) t) u)-4 m1^3 mH (1+(-2+5 (1-t) t) u) \[Sigma]1-mH^2 q2 (1+(-2+8 (1-t) t) u) \[Sigma]1^2-4 mH^4 (1-t) t u \[Sigma]1^4+4 m1 mH \[Sigma]1 (q2+q2 (-2+5 (1-t) t) u+mH^2 (1-t) t u \[Sigma]1^2)+m1^2 (-6 q2 (1+(-2+4 (1-t) t) u)+mH^2 (1+(-2+8 (1-t) t) u) \[Sigma]1^2)),CNL[V2,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5],2]->1/(4 \[Sigma]1^2) m1 mH u^2 (q2 (-2+4 u-4 (1-t) t u)+m1^2 (2+4 (-1+(1-t) t) u)-2 m1 mH (1+(-2+4 (1-t) t) u) \[Sigma]1+mH^2 (1-2 u+4 (1-t) t u) \[Sigma]1^2),CNL[V2,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5],0]->1/(4 mH \[Sigma]1^2) m1 (m1^2-q2-2 m1 mH \[Sigma]1+mH^2 \[Sigma]1^2) (2 m1^3 mH (1-t) t u \[Sigma]1-2 m1 mH (1-t) t u \[Sigma]1 (q2+mH^2 \[Sigma]1^2)-(q2-mH^2 \[Sigma]1^2) (q2+q2 (-2+4 (1-t) t) u-2 mH^2 (1-t) t u \[Sigma]1^2)+m1^2 (q2+q2 (-2+4 (1-t) t) u+2 mH^2 (1-t) t u \[Sigma]1^2)),CNL[V2,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5],1]->1/(4 mH \[Sigma]1^3) m1 u (m1^2-q2-2 m1 mH \[Sigma]1+mH^2 \[Sigma]1^2) (m1^4 (1+(-2+4 (1-t) t) u)-2 m1^2 (q2+q2 (-2+4 (1-t) t) u)-2 m1^3 mH (1-t) t u \[Sigma]1+2 m1 mH (1-t) t u \[Sigma]1 (q2+3 mH^2 \[Sigma]1^2)+(q2-mH^2 \[Sigma]1^2) (q2+q2 (-2+4 (1-t) t) u+mH^2 (1-2 u) \[Sigma]1^2)),CNL[V2,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5],2]->1/(4 \[Sigma]1^2) m1 mH u^2 (m1^2-q2-2 m1 mH \[Sigma]1+mH^2 \[Sigma]1^2) (m1^2 (1+2 (-1+(1-t) t) u)-4 m1 mH (1-t) t u \[Sigma]1-(1+2 (-1+(1-t) t) u) (q2-mH^2 \[Sigma]1^2)),CNL[V2,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5],0]->(m1 (q2+q2 (-2+6 (1-t) t) u-2 (1-t) t u (m1-mH \[Sigma]1)^2))/(4 mH \[Sigma]1^2),CNL[V2,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5],1]->(m1 u (3 m1^2 (1+(-2+4 (1-t) t) u)-4 m1 mH (1+(-2+5 (1-t) t) u) \[Sigma]1-(1+(-2+4 (1-t) t) u) (3 q2-mH^2 \[Sigma]1^2)))/(4 mH \[Sigma]1^3),CNL[V2,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5],2]->(m1 mH (1-2 u) u^2)/(4 \[Sigma]1^2),CNL[V2,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5],0]->-(1/(4 mH \[Sigma]1^2))m1 (m1^4 (1-t) t u+q2^2 (2+(-4+9 (1-t) t) u)-8 m1^3 mH (1-t) t u \[Sigma]1-2 mH^2 q2 (1+(-2+5 (1-t) t) u) \[Sigma]1^2-7 mH^4 (1-t) t u \[Sigma]1^4-2 m1^2 (q2+q2 (-2+5 (1-t) t) u-3 mH^2 (1-t) t u \[Sigma]1^2)+4 m1 mH \[Sigma]1 (q2+q2 (-2+6 (1-t) t) u+2 mH^2 (1-t) t u \[Sigma]1^2)),CNL[V2,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5],1]->1/(4 mH \[Sigma]1^3) m1 u (3 m1^4 (1+(-2+4 (1-t) t) u)+3 q2^2 (1+(-2+4 (1-t) t) u)-8 m1^3 mH (1+(-2+5 (1-t) t) u) \[Sigma]1-2 mH^2 q2 (1+(-2+8 (1-t) t) u) \[Sigma]1^2+mH^4 (-1+(2-12 (1-t) t) u) \[Sigma]1^4+8 m1 mH \[Sigma]1 (q2+q2 (-2+5 (1-t) t) u+mH^2 (1-t) t u \[Sigma]1^2)-2 m1^2 (3 q2 (1+(-2+4 (1-t) t) u)+mH^2 (-3+(6-16 (1-t) t) u) \[Sigma]1^2)),CNL[V2,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5],2]->-((m1 mH u^2 (q2-2 q2 u+m1^2 (-1+2 u)+2 m1 mH (1+(-2+4 (1-t) t) u) \[Sigma]1+mH^2 (-1+2 u-4 (1-t) t u) \[Sigma]1^2))/(2 \[Sigma]1^2)),CNL[V2,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5],0]->1/(4 mH \[Sigma]1^2) m1 (m1^2-q2-2 m1 mH \[Sigma]1+mH^2 \[Sigma]1^2) (4 m1^3 mH (1-t) t u \[Sigma]1-(q2-mH^2 \[Sigma]1^2) (q2+q2 (-2+4 (1-t) t) u-4 mH^2 (1-t) t u \[Sigma]1^2)-2 m1 mH \[Sigma]1 (q2+q2 (-2+6 (1-t) t) u+2 mH^2 (1-t) t u \[Sigma]1^2)+m1^2 (q2+q2 (-2+4 (1-t) t) u+4 mH^2 (1-t) t u \[Sigma]1^2)),CNL[V2,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5],1]->1/(4 mH \[Sigma]1^3) m1 u (m1^2-q2-2 m1 mH \[Sigma]1+mH^2 \[Sigma]1^2) (m1^4 (1+(-2+4 (1-t) t) u)-2 m1^2 (q2+q2 (-2+4 (1-t) t) u)-2 m1^3 mH (1+(-2+6 (1-t) t) u) \[Sigma]1+(q2-mH^2 \[Sigma]1^2) (q2+q2 (-2+4 (1-t) t) u+mH^2 (1-2 (1+2 (1-t) t) u) \[Sigma]1^2)+2 m1 mH \[Sigma]1 (q2+q2 (-2+6 (1-t) t) u+mH^2 (1+2 (-1+5 (1-t) t) u) \[Sigma]1^2)),CNL[V2,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5],2]->-((m1 mH u^2 (m1^2-q2-2 m1 mH \[Sigma]1+mH^2 \[Sigma]1^2) (m1^2 (-1+2 u)+2 m1 mH (1+(-2+8 (1-t) t) u) \[Sigma]1-(-1+2 u) (q2-mH^2 \[Sigma]1^2)))/(4 \[Sigma]1^2)),CNL[V2,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)]\), 5],0]->-(((m1+mH \[Sigma]1) (q2 (-1+(2-6 (1-t) t) u)+2 (1-t) t u (m1-mH \[Sigma]1)^2))/(4 \[Sigma]1)),CNL[V2,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)]\), 5],1]->-(1/(4 \[Sigma]1^2))u (-2 m1^3 (1+(-2+5 (1-t) t) u)+m1^2 mH (1+(-2+4 (1-t) t) u) \[Sigma]1+mH (1+(-2+4 (1-t) t) u) \[Sigma]1 (q2+mH^2 \[Sigma]1^2)+2 m1 (q2+q2 (-2+5 (1-t) t) u+mH^2 (1-t) t u \[Sigma]1^2)),CNL[V2,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)]\), 5],2]->(mH u^2 (2 m1^2 (1-t) t u-2 q2 (1-t) t u+m1 mH (1+(-2+4 (1-t) t) u) \[Sigma]1+mH^2 (1-2 u+6 (1-t) t u) \[Sigma]1^2))/(4 \[Sigma]1^2),CNL[V2,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)]\), 5],0]->-(1/(4 \[Sigma]1))(m1^2-q2-2 m1 mH \[Sigma]1+mH^2 \[Sigma]1^2) (m1^3 (1-t) t u+m1^2 mH (1-t) t u \[Sigma]1+mH (1-t) t u \[Sigma]1 (q2-mH^2 \[Sigma]1^2)-m1 (q2+q2 (-2+5 (1-t) t) u+mH^2 (1-t) t u \[Sigma]1^2)),CNL[V2,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)]\), 5],1]->1/(4 \[Sigma]1^2) u (m1^2-q2-2 m1 mH \[Sigma]1+mH^2 \[Sigma]1^2) (m1^3 (1+(-2+5 (1-t) t) u)+2 mH (1-t) t u \[Sigma]1 (q2-mH^2 \[Sigma]1^2)-m1 (q2+q2 (-2+5 (1-t) t) u+mH^2 (1+(-2+7 (1-t) t) u) \[Sigma]1^2)),CNL[V2,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)]\), 5],2]->(mH u^2 (m1^2-q2-2 m1 mH \[Sigma]1+mH^2 \[Sigma]1^2) (m1^2 (1-t) t u+m1 mH (1+(-2+6 (1-t) t) u) \[Sigma]1+(1-t) t u (-q2+mH^2 \[Sigma]1^2)))/(4 \[Sigma]1^2),CNL[V2,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 5],0]->(m1 (q2+q2 (-2+8 (1-t) t) u-8 (1-t) t u (m1^2-mH^2 \[Sigma]1^2)))/(8 \[Sigma]1),CNL[V2,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 5],1]->(m1 u (q2 (-1+2 u-4 (1-t) t u)+m1^2 (1+(-2+4 (1-t) t) u)+m1 mH (-3+(6-16 (1-t) t) u) \[Sigma]1-4 mH^2 (1-t) t u \[Sigma]1^2))/(4 \[Sigma]1^2),CNL[V2,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 5],2]->-((m1 mH^2 u^2 (-1+2 u))/(8 \[Sigma]1)),CNL[V2,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 5],0]->-(1/(8 \[Sigma]1))m1 (4 m1^4 (1-t) t u+2 m1 mH q2 (3+2 (-3+8 (1-t) t) u) \[Sigma]1+(q2-mH^2 \[Sigma]1^2) (q2+q2 (-2+4 (1-t) t) u-4 mH^2 (1-t) t u \[Sigma]1^2)-m1^2 (q2+q2 (-2+8 (1-t) t) u+8 mH^2 (1-t) t u \[Sigma]1^2)),CNL[V2,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 5],1]->1/(8 \[Sigma]1^2) m1 u (m1^4 (1+(-2+4 (1-t) t) u)-2 m1^3 mH (3+2 (-3+8 (1-t) t) u) \[Sigma]1+2 m1 mH (3+2 (-3+8 (1-t) t) u) \[Sigma]1 (q2+mH^2 \[Sigma]1^2)-2 m1^2 (q2+q2 (-2+4 (1-t) t) u+4 mH^2 (1-t) t u \[Sigma]1^2)+(q2-mH^2 \[Sigma]1^2) (q2+q2 (-2+4 (1-t) t) u+mH^2 (1-2 (1+2 (1-t) t) u) \[Sigma]1^2)),CNL[V2,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 5],2]->(m1 mH^2 u^2 (m1^2 (1-2 u)-2 m1 mH (3+2 (-3+8 (1-t) t) u) \[Sigma]1+(-1+2 u) (q2-mH^2 \[Sigma]1^2)))/(8 \[Sigma]1),CNL[V2,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 6],0]->-((m1 (1-t) t u (m1-mH \[Sigma]1))/(2 \[Sigma]1)),CNL[V2,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 6],1]->(m1 u (2 m1 (1+(-2+5 (1-t) t) u)+mH (-1+(2-4 (1-t) t) u) \[Sigma]1))/(4 \[Sigma]1^2),CNL[V2,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 6],2]->(m1 mH (1-t) t u^3)/(2 \[Sigma]1^2),CNL[V2,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 6],0]->1/(4 \[Sigma]1) m1 (-4 m1^3 (1-t) t u+4 m1^2 mH (1-t) t u \[Sigma]1+2 m1 (q2+q2 (-2+6 (1-t) t) u+2 mH^2 (1-t) t u \[Sigma]1^2)-mH \[Sigma]1 (q2+q2 (-2+4 (1-t) t) u+4 mH^2 (1-t) t u \[Sigma]1^2)),CNL[V2,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 6],1]->1/(4 \[Sigma]1^2) m1 u (4 m1^3 (1+(-2+5 (1-t) t) u)+m1^2 mH (-5+(10-24 (1-t) t) u) \[Sigma]1+mH (1+(-2+8 (1-t) t) u) \[Sigma]1 (q2+mH^2 \[Sigma]1^2)-4 m1 (q2+q2 (-2+5 (1-t) t) u+mH^2 (1-t) t u \[Sigma]1^2)),CNL[V2,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 6],2]->(m1 mH u^2 (4 m1^2 (1-t) t u-4 q2 (1-t) t u+2 m1 mH (1+(-2+4 (1-t) t) u) \[Sigma]1+mH^2 (-1+2 u-4 (1-t) t u) \[Sigma]1^2))/(4 \[Sigma]1^2),CNL[V2,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 6],0]->-(1/(2 \[Sigma]1))m1 (m1^2-q2-2 m1 mH \[Sigma]1+mH^2 \[Sigma]1^2) (m1^3 (1-t) t u+m1^2 mH (1-t) t u \[Sigma]1+mH (1-t) t u \[Sigma]1 (q2-mH^2 \[Sigma]1^2)-m1 (q2+q2 (-2+5 (1-t) t) u+mH^2 (1-t) t u \[Sigma]1^2)),CNL[V2,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 6],1]->1/(2 \[Sigma]1^2) m1 u (m1^2-q2-2 m1 mH \[Sigma]1+mH^2 \[Sigma]1^2) (m1^3 (1+(-2+5 (1-t) t) u)+2 mH (1-t) t u \[Sigma]1 (q2-mH^2 \[Sigma]1^2)-m1 (q2+q2 (-2+5 (1-t) t) u+mH^2 (1+(-2+7 (1-t) t) u) \[Sigma]1^2)),CNL[V2,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 6],2]->(m1 mH u^2 (m1^2-q2-2 m1 mH \[Sigma]1+mH^2 \[Sigma]1^2) (m1^2 (1-t) t u+m1 mH (1+(-2+6 (1-t) t) u) \[Sigma]1+(1-t) t u (-q2+mH^2 \[Sigma]1^2)))/(2 \[Sigma]1^2),CNL[V23,1,Subscript[\[Phi], 3],0]->1/(4 mH \[Sigma]1) (4 m1^3 (1-t) t+2 m1^2 mH (1-t) t (-3+2 u) \[Sigma]1-mH (-1+\[Sigma]1) \[Sigma]1 (q2 (3-6 u+16 (1-t) t u)+2 mH^2 (1-t) t (-3+2 u) \[Sigma]1)+2 m1 (mH^2 (1-t) t (1-2 \[Sigma]1) \[Sigma]1+q2 (-2 (1-t) t+\[Sigma]1-2 u \[Sigma]1+6 (1-t) t u \[Sigma]1))),CNL[V23,1,Subscript[\[Phi], 3],1]->1/(4 mH \[Sigma]1) u (2 m1^3 (1-2 u+(1-t) t (-2+6 u))+m1^2 mH (3+(-3+6 (1-t) t) \[Sigma]1+u (-6+16 (1-t) t+6 \[Sigma]1-20 (1-t) t \[Sigma]1))+mH (-1+\[Sigma]1) (q2 (3+2 (-3+8 (1-t) t) u)+mH^2 \[Sigma]1 ((3-6 u) \[Sigma]1-6 (1-t) t (1+\[Sigma]1)+4 (1-t) t u (1+5 \[Sigma]1)))-2 m1 (q2 (1-2 u+(1-t) t (-2+6 u))+mH^2 \[Sigma]1 (\[Sigma]1-2 u \[Sigma]1+(1-t) t (-2-2 \[Sigma]1+6 u \[Sigma]1)))),CNL[V23,1,Subscript[\[Phi], 3],2]->1/4 mH u^2 (2 m1 (-1+3 (1-t) t) (-1+2 u)-mH (3-6 u+(1-t) t (-6+20 u)) (-1+\[Sigma]1)),CNL[V23,1,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 3],0]->(q2+q2 u (-2-4 (1-t) t (-2+\[Sigma]1))-2 (1-t) t (m1^2 (1+2 u)+m1 (mH-4 mH \[Sigma]1)+mH^2 \[Sigma]1 (-4+4 u+5 \[Sigma]1-6 u \[Sigma]1)))/(4 mH \[Sigma]1),CNL[V23,1,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 3],1]->1/(4 mH \[Sigma]1^2) u (q2 (1+(-2+4 (1-t) t) u) (-2+\[Sigma]1)+4 m1 mH \[Sigma]1 (-1+(1-t) t-2 u (-1+\[Sigma]1)+6 (1-t) t u (-1+\[Sigma]1)+\[Sigma]1-2 (1-t) t \[Sigma]1)+m1^2 (2+(-1+2 (1-t) t) \[Sigma]1+u (-4+8 (1-t) t+2 \[Sigma]1-8 (1-t) t \[Sigma]1))+mH^2 \[Sigma]1 ((-1+2 u) (4-8 \[Sigma]1+5 \[Sigma]1^2)-2 (1-t) t (-5+8 \[Sigma]1-5 \[Sigma]1^2+2 u (7-12 \[Sigma]1+8 \[Sigma]1^2)))),CNL[V23,1,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 3],2]->(u^2 (mH-2 m1 (1-t) t-2 mH u-2 mH (1-t) t (5+2 u (-3+\[Sigma]1)-4 \[Sigma]1)))/(4 \[Sigma]1),CNL[V23,2,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 3],0]->1/(4 mH \[Sigma]1) (-2 m1^4 (1-t) t+2 m1^3 mH (1-t) t (-1+4 \[Sigma]1)+2 m1 mH (mH^2 (1-t) t (3-4 \[Sigma]1) \[Sigma]1^2+q2 ((1-t) t+12 (1-t) t u (-1+\[Sigma]1) \[Sigma]1+2 \[Sigma]1 (-1-2 u (-1+\[Sigma]1)+\[Sigma]1)))+m1^2 (2 mH^2 (1-t) t \[Sigma]1 (-1+4 (-1+u) \[Sigma]1)+q2 ((-1+2 u) (-1+\[Sigma]1)+(1-t) t (2+4 u-8 u \[Sigma]1)))+(-1+\[Sigma]1) (q2^2 (1+(-2+4 (1-t) t) u)+2 mH^4 (1-t) t (5-4 u) \[Sigma]1^3+mH^2 q2 \[Sigma]1 ((-1+2 u) (-4+5 \[Sigma]1)-2 (1-t) t (5+2 u (-7+6 \[Sigma]1))))),CNL[V23,2,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 3],1]->1/(4 mH \[Sigma]1^2) u (4 m1^3 mH \[Sigma]1 (-1+(1-t) t-2 u (-1+\[Sigma]1)+6 (1-t) t u (-1+\[Sigma]1)+\[Sigma]1-2 (1-t) t \[Sigma]1)+m1^4 (1+(-1+2 (1-t) t) \[Sigma]1+u (-2+4 (1-t) t+2 \[Sigma]1-8 (1-t) t \[Sigma]1))-(-1+\[Sigma]1) (q2^2 (1+(-2+4 (1-t) t) u)+mH^4 \[Sigma]1^3 ((-1+2 u) (-4+5 \[Sigma]1)+2 (1-t) t (5+6 u+5 \[Sigma]1-16 u \[Sigma]1))-2 mH^2 q2 \[Sigma]1 (-2 (-1+2 u) (-1+\[Sigma]1)+(1-t) t (5-14 u+5 \[Sigma]1+6 u \[Sigma]1)))-4 m1 mH \[Sigma]1 (q2 (-1+(1-t) t-2 u (-1+\[Sigma]1)+6 (1-t) t u (-1+\[Sigma]1)+\[Sigma]1)+mH^2 \[Sigma]1 (\[Sigma]1 (-1-2 u (-1+\[Sigma]1)+\[Sigma]1)+(1-t) t (2-(1+6 u) \[Sigma]1+(-2+6 u) \[Sigma]1^2)))+2 m1^2 (q2 (-1+\[Sigma]1-(1-t) t \[Sigma]1+u (2-4 (1-t) t-2 \[Sigma]1+6 (1-t) t \[Sigma]1))+mH^2 \[Sigma]1 (2 (-1+2 u) (-1+\[Sigma]1)^2+(1-t) t (5+4 \[Sigma]1^2-2 u (7-10 \[Sigma]1+6 \[Sigma]1^2))))),CNL[V23,2,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 3],2]->1/(4 \[Sigma]1) u^2 (-2 m1^3 (1-t) t+2 m1 (q2 (1-t) t+mH^2 ((1-t) t (4+12 u (-1+\[Sigma]1)-5 \[Sigma]1)-2 (-1+2 u) (-1+\[Sigma]1)) \[Sigma]1)-m1^2 mH (-1-2 u (-1+\[Sigma]1)+\[Sigma]1+2 (1-t) t (5-\[Sigma]1+u (-6+4 \[Sigma]1)))+mH (-1+\[Sigma]1) (q2 (1-2 u+2 (1-t) t (-5+6 u))+mH^2 \[Sigma]1 (4-5 \[Sigma]1+10 (1-t) t \[Sigma]1+u (-8+20 (1-t) t+10 \[Sigma]1-32 (1-t) t \[Sigma]1)))),CNL[V23,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 3],0]->-(((1-t) t (-2+u+\[Sigma]1))/\[Sigma]1),CNL[V23,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 3],1]->-((u (-1+\[Sigma]1) (-2-2 u (-2+\[Sigma]1)+\[Sigma]1+2 (1-t) t (2-\[Sigma]1+u (-6+4 \[Sigma]1))))/(2 \[Sigma]1^2)),CNL[V23,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 3],2]->-(((1-t) t (-1+u) u^2 (-2+\[Sigma]1))/\[Sigma]1^2),CNL[V23,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 3],0]->-(1/(2 \[Sigma]1))(2 (1-t) t (m1 mH (1-2 \[Sigma]1) \[Sigma]1+mH^2 \[Sigma]1^2 (u+\[Sigma]1-2 u \[Sigma]1)+m1^2 (-u+\[Sigma]1+2 u \[Sigma]1))+q2 (2-3 \[Sigma]1-2 (1-t) t \[Sigma]1+\[Sigma]1^2+2 u (-2+3 \[Sigma]1-\[Sigma]1^2+(1-t) t (5-8 \[Sigma]1+4 \[Sigma]1^2)))),CNL[V23,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 3],1]->1/(2 \[Sigma]1^2) u (2 m1 mH \[Sigma]1 (-(-1+2 u) (-1+\[Sigma]1)^2+2 (1-t) t (-1+3 u (-1+\[Sigma]1)^2+\[Sigma]1-\[Sigma]1^2))+mH^2 \[Sigma]1^2 ((-1+2 u) (-1+\[Sigma]1) \[Sigma]1+2 (1-t) t (4-3 \[Sigma]1+\[Sigma]1^2-2 u (1-\[Sigma]1+\[Sigma]1^2)))+m1^2 ((-1+2 u) (4-5 \[Sigma]1+\[Sigma]1^2)-2 (1-t) t (-4+\[Sigma]1-\[Sigma]1^2+2 u (6-7 \[Sigma]1+2 \[Sigma]1^2)))+q2 (-(-1+2 u) (4-7 \[Sigma]1+3 \[Sigma]1^2)+2 (1-t) t (-4+3 \[Sigma]1-\[Sigma]1^2+2 u (6-9 \[Sigma]1+4 \[Sigma]1^2)))),CNL[V23,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 3],2]->-(1/(2 \[Sigma]1^2)) u^2 (2 m1^2 (1-t) t (-1+u) (-4+\[Sigma]1)+2 m1 mH (1-t) t (-2+\[Sigma]1) \[Sigma]1-2 q2 (1-t) t (-1+u) (-4+3 \[Sigma]1)+mH^2 \[Sigma]1 (2-3 \[Sigma]1+8 (1-t) t \[Sigma]1+\[Sigma]1^2-6 (1-t) t \[Sigma]1^2+2 u (-2+3 \[Sigma]1-\[Sigma]1^2+(1-t) t (4-10 \[Sigma]1+5 \[Sigma]1^2)))),CNL[V23,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 3],0]->1/\[Sigma]1 (-2 m1^4 ((1-t) t+(1-t) t u (-1+\[Sigma]1))+2 m1^3 mH (1-t) t \[Sigma]1 (1-u+\[Sigma]1)-m1^2 (2 q2 (1-t) t (1+u (-2+\[Sigma]1)) (-2+\[Sigma]1)+q2 (-1+2 u) (-1+\[Sigma]1)+2 mH^2 (1-t) t \[Sigma]1^2 (u+\[Sigma]1-2 u \[Sigma]1))+m1 mH (-1+\[Sigma]1) \[Sigma]1 (-2 mH^2 (1-t) t \[Sigma]1^2+q2 (-1+2 u+(1-t) t (2+6 u (-1+\[Sigma]1))+\[Sigma]1-2 u \[Sigma]1))+(-1+\[Sigma]1) (q2-mH^2 \[Sigma]1^2) (2 mH^2 (1-t) t (-1+u) \[Sigma]1^2+q2 (-1+2 u+\[Sigma]1-2 u \[Sigma]1+(1-t) t (2-6 u+4 u \[Sigma]1)))),CNL[V23,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 3],1]->1/\[Sigma]1^2 u (m1^3 mH \[Sigma]1 (-(-1+2 u) (-1+\[Sigma]1)^2-2 (1-t) t (1+\[Sigma]1)^2+(1-t) t u (6-8 \[Sigma]1+6 \[Sigma]1^2))-m1 mH (-1+\[Sigma]1) \[Sigma]1 (mH^2 \[Sigma]1^2 (-1+2 u+6 (1-t) t u (-1+\[Sigma]1)+\[Sigma]1-2 u \[Sigma]1-2 (1-t) t (1+\[Sigma]1))+q2 (-1+2 u+\[Sigma]1-2 u \[Sigma]1+2 (1-t) t (1+3 u (-1+\[Sigma]1)+\[Sigma]1)))+m1^4 (-1-2 u (-1+\[Sigma]1)+\[Sigma]1+2 (1-t) t (1+\[Sigma]1+u (-3+2 \[Sigma]1)))+(-1+\[Sigma]1) (-q2+mH^2 \[Sigma]1^2) (q2 (-1-2 u (-1+\[Sigma]1)+\[Sigma]1+2 (1-t) t (1+u (-3+\[Sigma]1)+\[Sigma]1))+mH^2 \[Sigma]1^2 (-1-2 u (-1+\[Sigma]1)+\[Sigma]1-2 (1-t) t (1+\[Sigma]1)+(1-t) t u (-2+6 \[Sigma]1)))+m1^2 (mH^2 \[Sigma]1^2 ((-1+2 u) (-1+\[Sigma]1) \[Sigma]1+2 (1-t) t (u+\[Sigma]1+\[Sigma]1^2-3 u \[Sigma]1^2))+q2 (-(-1+2 u) (2-3 \[Sigma]1+\[Sigma]1^2)+2 (1-t) t (-2-\[Sigma]1+\[Sigma]1^2+2 u (3-3 \[Sigma]1+\[Sigma]1^2))))),CNL[V23,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 3],2]->1/\[Sigma]1^2 u^2 (2 m1^4 (1-t) t (-1+u)+2 m1^3 mH (1-t) t \[Sigma]1 (1+\[Sigma]1-u \[Sigma]1)+m1 mH (-1+\[Sigma]1) \[Sigma]1 (2 q2 (1-t) t+mH^2 \[Sigma]1 (-1+2 (-1+3 (1-t) t) u (-1+\[Sigma]1)+\[Sigma]1-2 (1-t) t \[Sigma]1))-(-1+\[Sigma]1) (q2-mH^2 \[Sigma]1^2) (2 q2 (1-t) t (-1+u)+mH^2 \[Sigma]1 (1-\[Sigma]1+2 (1-t) t \[Sigma]1+u (-2+4 (1-t) t+2 \[Sigma]1-6 (1-t) t \[Sigma]1)))+m1^2 (2 q2 (1-t) t (-1+u) (-2+\[Sigma]1)+mH^2 \[Sigma]1 (-1+\[Sigma]1-2 (1-t) t \[Sigma]1^2+2 u (1-\[Sigma]1+(1-t) t (-2+2 \[Sigma]1+\[Sigma]1^2))))),CNL[V23,1,Subscript[\[Phi], 4],0]->1/(4 \[Sigma]1) (2 m1 mH (1-t) t (3-2 u) \[Sigma]1+2 m1^2 (1-t) t (-2-2 u (-1+\[Sigma]1)+\[Sigma]1)+(-1+\[Sigma]1) (2 mH^2 (1-t) t (-1+2 u) \[Sigma]1^2+q2 (\[Sigma]1-2 u \[Sigma]1+4 (1-t) t (-1+u+u \[Sigma]1)))),CNL[V23,1,Subscript[\[Phi], 4],1]->1/(4 \[Sigma]1) u (4 m1 mH (1-t) t (-3+2 u) \[Sigma]1+m1^2 (-1+(1-t) t (4+8 u (-1+\[Sigma]1)-2 \[Sigma]1)-2 u (-1+\[Sigma]1)+\[Sigma]1)-(-1+\[Sigma]1) (q2 (-1+4 (1-t) t) (-1+2 u)+mH^2 \[Sigma]1 (\[Sigma]1-2 u \[Sigma]1+8 (1-t) t u (1+\[Sigma]1)-2 (1-t) t (3+\[Sigma]1)))),CNL[V23,1,Subscript[\[Phi], 4],2]->1/4 mH u^2 (2 m1 (1-t) t (3-2 u)+mH (-1+6 (1-t) t) (-1+2 u) (-1+\[Sigma]1)),CNL[V23,1,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 4],0]->(q2 ((-1+2 u) (-1+2 \[Sigma]1)+(1-t) t (4-8 u \[Sigma]1))+2 (1-t) t (m1^2 (-1+2 u)+m1 (mH-2 mH \[Sigma]1)+mH^2 \[Sigma]1 (-4+4 u+5 \[Sigma]1-6 u \[Sigma]1)))/(4 mH \[Sigma]1),CNL[V23,1,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 4],1]->1/(4 mH \[Sigma]1^2) u (m1^2 (2-2 (-1+2 (1-t) t) u (-2+\[Sigma]1)-\[Sigma]1+2 (1-t) t \[Sigma]1)+q2 (-2+3 \[Sigma]1-4 (1-t) t \[Sigma]1+2 u (2-4 (1-t) t-3 \[Sigma]1+8 (1-t) t \[Sigma]1))-2 m1 mH \[Sigma]1 (-1+2 u+\[Sigma]1-2 u \[Sigma]1+(1-t) t (4-8 u-2 \[Sigma]1+6 u \[Sigma]1))+mH^2 \[Sigma]1 (-(-1+2 u) (4-8 \[Sigma]1+5 \[Sigma]1^2)+2 (1-t) t (-3+4 \[Sigma]1-5 \[Sigma]1^2+4 u (3-5 \[Sigma]1+4 \[Sigma]1^2)))),CNL[V23,1,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 4],2]->(u^2 (2 m1 (1-t) t (3-2 u)+mH (-1+2 u) (-1+2 \[Sigma]1)+mH (1-t) t (6-4 u (1+2 \[Sigma]1))))/(4 \[Sigma]1),CNL[V23,2,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 4],0]->1/(4 mH \[Sigma]1) (2 m1^4 (1-t) t+2 m1^3 mH (1-t) t (1-2 \[Sigma]1)+(-1+\[Sigma]1) (q2^2 (1+(-2+4 (1-t) t) u)+2 mH^4 (1-t) t (-3+4 u) \[Sigma]1^3+mH^2 q2 \[Sigma]1 (-4+8 u+6 (1-t) t (1+2 u (-2+\[Sigma]1))+3 \[Sigma]1-6 u \[Sigma]1))+m1^2 (2 mH^2 (1-t) t \[Sigma]1 (-1+u (2-4 \[Sigma]1)+2 \[Sigma]1)+q2 (-(-1+2 u) (1+\[Sigma]1)+(1-t) t (-2+4 u+8 u \[Sigma]1)))+2 m1 (mH^3 (1-t) t \[Sigma]1^2 (1-2 u+2 \[Sigma]1)-mH q2 (\[Sigma]1 (-1+2 u+\[Sigma]1-2 u \[Sigma]1)+(1-t) t (1+2 \[Sigma]1-8 u \[Sigma]1+6 u \[Sigma]1^2)))),CNL[V23,2,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 4],1]->1/(4 mH \[Sigma]1^2) u (m1^4 (1+\[Sigma]1-2 (1-t) t \[Sigma]1-2 u (1+\[Sigma]1)+(1-t) t u (4+8 \[Sigma]1))-(-1+\[Sigma]1) (q2^2 (1+(-2+4 (1-t) t) u)+2 mH^2 q2 \[Sigma]1 (4 (1-t) t u (-3+\[Sigma]1)-2 (-1+2 u) (-1+\[Sigma]1)+3 (1-t) t (1+\[Sigma]1))+mH^4 \[Sigma]1^3 (-4+u (8-6 \[Sigma]1)+3 \[Sigma]1-6 (1-t) t (1+\[Sigma]1)+4 (1-t) t u (-2+5 \[Sigma]1)))-2 m1^3 mH \[Sigma]1 (-1-2 u (-1+\[Sigma]1)+\[Sigma]1+(1-t) t (4-2 \[Sigma]1+u (-8+6 \[Sigma]1)))-2 m1^2 (q2-q2 (1-t) t \[Sigma]1+mH^2 (-1+2 u) \[Sigma]1 (2-4 \[Sigma]1+\[Sigma]1^2)+2 q2 u (-1+(1-t) t (2+\[Sigma]1))-mH^2 (1-t) t \[Sigma]1 (-3+4 \[Sigma]1-2 \[Sigma]1^2+2 u (6-10 \[Sigma]1+3 \[Sigma]1^2)))+2 m1 mH \[Sigma]1 (q2 (-1+2 u+\[Sigma]1-2 u \[Sigma]1+2 (1-t) t (2+2 u (-2+\[Sigma]1)+\[Sigma]1))+mH^2 \[Sigma]1 (\[Sigma]1 (-1-2 u (-1+\[Sigma]1)+\[Sigma]1)+2 (1-t) t (-\[Sigma]1 (2+\[Sigma]1)+u (1-2 \[Sigma]1+3 \[Sigma]1^2))))),CNL[V23,2,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 4],2]->1/(4 \[Sigma]1) u^2 (m1^3 (1-t) t (6-4 u)+m1^2 mH (-(-1+2 u) (1+\[Sigma]1)+2 (1-t) t (3-3 \[Sigma]1+u (-2+6 \[Sigma]1)))+2 m1 (q2 (1-t) t (-3+2 u)+mH^2 \[Sigma]1 (1-\[Sigma]1+3 (1-t) t \[Sigma]1+u (-2+4 (1-t) t+2 \[Sigma]1-6 (1-t) t \[Sigma]1)))+mH (-1+\[Sigma]1) (q2 (1+(1-t) t (6-4 u)-2 u)+mH^2 \[Sigma]1 (-4+3 \[Sigma]1-6 (1-t) t \[Sigma]1+2 u (4-8 (1-t) t-3 \[Sigma]1+10 (1-t) t \[Sigma]1)))),CNL[V23,1,Subscript[\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\), 4],0]->(2 (1-t) t (m1^2-mH^2 \[Sigma]1 (-2+u+\[Sigma]1))+q2 (-1+2 u+\[Sigma]1-2 u \[Sigma]1+(1-t) t (-2-4 u+6 u \[Sigma]1)))/(2 mH \[Sigma]1),CNL[V23,1,Subscript[\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\), 4],1]->1/(2 mH \[Sigma]1^2) u (-2 q2 (-1+\[Sigma]1-(1-t) t \[Sigma]1+u (2-4 (1-t) t-2 \[Sigma]1+5 (1-t) t \[Sigma]1))+m1^2 (-2+\[Sigma]1-2 (1-t) t \[Sigma]1+u (4-8 (1-t) t-2 \[Sigma]1+6 (1-t) t \[Sigma]1))-mH^2 \[Sigma]1 (1-2 u (-1+\[Sigma]1)^2-2 \[Sigma]1+4 (1-t) t \[Sigma]1+\[Sigma]1^2-2 (1-t) t \[Sigma]1^2+2 (1-t) t u (2-6 \[Sigma]1+3 \[Sigma]1^2))),CNL[V23,1,Subscript[\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\), 4],2]->(mH u^2 (1+(-2+4 (1-t) t) u) (-1+\[Sigma]1))/(2 \[Sigma]1),CNL[V23,2,Subscript[\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\), 4],0]->-((q2 (1+(-2+4 (1-t) t) u) (m1^2+(-1+\[Sigma]1) (q2-mH^2 \[Sigma]1)))/(2 mH \[Sigma]1)),CNL[V23,2,Subscript[\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\), 4],1]->-((u (1+(-2+4 (1-t) t) u) (m1^4+m1^2 (q2 (-2+\[Sigma]1)+mH^2 (1-2 \[Sigma]1) \[Sigma]1)+(-1+\[Sigma]1) (-q2^2-mH^2 q2 (-1+\[Sigma]1) \[Sigma]1+mH^4 \[Sigma]1^3)))/(2 mH \[Sigma]1^2)),CNL[V23,2,Subscript[\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\), 4],2]->-((mH u^2 (1+(-2+4 (1-t) t) u) (m1^2+(-1+\[Sigma]1) (q2-mH^2 \[Sigma]1)))/(2 \[Sigma]1)),CNL[V23,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4],0]->((1-t) t (-m1+mH (-2+u+\[Sigma]1)))/(mH \[Sigma]1),CNL[V23,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4],1]->1/(2 mH \[Sigma]1^2) u (m1 (2-\[Sigma]1+2 (1-t) t \[Sigma]1+u (-4+8 (1-t) t+2 \[Sigma]1-6 (1-t) t \[Sigma]1))+mH (-1+\[Sigma]1) (-2+4 u+\[Sigma]1-2 u \[Sigma]1+2 (1-t) t (2-6 u-\[Sigma]1+4 u \[Sigma]1))),CNL[V23,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4],2]->((1-t) t (-1+u) u^2 (-2+\[Sigma]1))/\[Sigma]1^2,CNL[V23,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4],0]->1/(2 mH \[Sigma]1) (-2 m1^3 (1-t) t+2 mH^3 (1-t) t \[Sigma]1^2 (u+\[Sigma]1-2 u \[Sigma]1)+m1 (q2 (1-t) t (2+u (8-6 \[Sigma]1))+q2 (-1+2 u) (-2+\[Sigma]1)+2 mH^2 (1-t) t (-1+u-\[Sigma]1) \[Sigma]1)+2 m1^2 mH (1-t) t (\[Sigma]1+u (-1+2 \[Sigma]1))+mH q2 (2-3 \[Sigma]1-2 (1-t) t \[Sigma]1+\[Sigma]1^2+2 u (-2+3 \[Sigma]1-\[Sigma]1^2+(1-t) t (5-8 \[Sigma]1+4 \[Sigma]1^2)))),CNL[V23,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4],1]->1/(2 mH \[Sigma]1^2) u (m1^3 (4+(-1+2 (1-t) t) \[Sigma]1+2 u (-4+(1-t) t (8-3 \[Sigma]1)+\[Sigma]1))+mH^3 \[Sigma]1^2 (\[Sigma]1 (-1-2 u (-1+\[Sigma]1)+\[Sigma]1)+(1-t) t (-2 (4-3 \[Sigma]1+\[Sigma]1^2)+4 u (1-\[Sigma]1+\[Sigma]1^2)))+m1^2 mH (-(-1+2 u) (4-5 \[Sigma]1+\[Sigma]1^2)+2 (1-t) t (-4+\[Sigma]1-\[Sigma]1^2+2 u (6-7 \[Sigma]1+2 \[Sigma]1^2)))+mH q2 ((-1+2 u) (4-7 \[Sigma]1+3 \[Sigma]1^2)+2 (1-t) t (4-3 \[Sigma]1+\[Sigma]1^2-2 u (6-9 \[Sigma]1+4 \[Sigma]1^2)))+m1 (mH^2 \[Sigma]1 ((-1+2 u) \[Sigma]1^2+(1-t) t u (-4+4 \[Sigma]1-6 \[Sigma]1^2)+2 (1-t) t (2+\[Sigma]1^2))+q2 (-4+(3-2 (1-t) t) \[Sigma]1+2 u (4-3 \[Sigma]1+(1-t) t (-8+7 \[Sigma]1))))),CNL[V23,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4],2]->1/(2 \[Sigma]1^2) u^2 (2 m1^2 (1-t) t (-1+u) (-4+\[Sigma]1)-m1 mH (-1+2 (1-t) t) (-1+2 u) (-2+\[Sigma]1) \[Sigma]1-2 q2 (1-t) t (-1+u) (-4+3 \[Sigma]1)+mH^2 \[Sigma]1 (2-3 \[Sigma]1+8 (1-t) t \[Sigma]1+\[Sigma]1^2-6 (1-t) t \[Sigma]1^2+2 u (-2+3 \[Sigma]1-\[Sigma]1^2+(1-t) t (4-10 \[Sigma]1+5 \[Sigma]1^2)))),CNL[V23,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4],0]->1/(mH \[Sigma]1) (2 m1^4 mH (1-t) t (1+u (-1+\[Sigma]1))+m1^3 (q2+q2 (-2+4 (1-t) t) u+2 mH^2 (1-t) t (-1+u-\[Sigma]1) \[Sigma]1)+m1^2 mH (2 q2 (1-t) t (1+u (-2+\[Sigma]1)) (-2+\[Sigma]1)+q2 (-1+2 u) (-1+\[Sigma]1)+2 mH^2 (1-t) t \[Sigma]1^2 (u+\[Sigma]1-2 u \[Sigma]1))+mH (-1+\[Sigma]1) (-q2+mH^2 \[Sigma]1^2) (2 mH^2 (1-t) t (-1+u) \[Sigma]1^2+q2 (-1+2 u+\[Sigma]1-2 u \[Sigma]1+(1-t) t (2-6 u+4 u \[Sigma]1)))+m1 (-1+\[Sigma]1) (q2^2 (1+(-2+4 (1-t) t) u)+2 mH^4 (1-t) t \[Sigma]1^3-mH^2 q2 \[Sigma]1 (\[Sigma]1-2 u \[Sigma]1+(1-t) t (2-2 u+6 u \[Sigma]1)))),CNL[V23,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4],1]->1/(mH \[Sigma]1^2) u (m1^5 (1+(-2+4 (1-t) t) u)-m1^4 mH (-1-2 u (-1+\[Sigma]1)+\[Sigma]1+2 (1-t) t (1+\[Sigma]1+u (-3+2 \[Sigma]1)))+mH (-1+\[Sigma]1) (q2-mH^2 \[Sigma]1^2) (q2 (-1-2 u (-1+\[Sigma]1)+\[Sigma]1+2 (1-t) t (1+u (-3+\[Sigma]1)+\[Sigma]1))+mH^2 \[Sigma]1^2 (-1-2 u (-1+\[Sigma]1)+\[Sigma]1-2 (1-t) t (1+\[Sigma]1)+(1-t) t u (-2+6 \[Sigma]1)))+m1 (-1+\[Sigma]1) (q2^2 (-1+(2-4 (1-t) t) u)+2 mH^2 q2 (1-t) t \[Sigma]1 (1+u (-1+\[Sigma]1)+\[Sigma]1)+mH^4 \[Sigma]1^3 (\[Sigma]1-2 u \[Sigma]1-2 (1-t) t (1+\[Sigma]1)+(1-t) t u (-2+6 \[Sigma]1)))+m1^3 (q2 (1+(-2+4 (1-t) t) u) (-2+\[Sigma]1)+mH^2 \[Sigma]1 ((-1+2 u) \[Sigma]1^2+2 (1-t) t (1+\[Sigma]1)^2-2 (1-t) t u (1+3 \[Sigma]1^2)))+m1^2 mH (q2 (-1+2 u) (2-3 \[Sigma]1+\[Sigma]1^2)-2 q2 (1-t) t (-2-\[Sigma]1+\[Sigma]1^2+2 u (3-3 \[Sigma]1+\[Sigma]1^2))+mH^2 \[Sigma]1^2 (\[Sigma]1 (-1-2 u (-1+\[Sigma]1)+\[Sigma]1)+(1-t) t (-2 \[Sigma]1 (1+\[Sigma]1)+u (-2+6 \[Sigma]1^2))))),CNL[V23,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4],2]->1/\[Sigma]1^2 u^2 (-2 m1^4 (1-t) t (-1+u)+m1^3 mH \[Sigma]1 (1-2 u+2 (1-t) t (-1-\[Sigma]1+u (2+\[Sigma]1)))-m1 mH (-1+\[Sigma]1) \[Sigma]1 (q2 (-1+(1-t) t (2-4 u)+2 u)+mH^2 \[Sigma]1 (\[Sigma]1-2 (1-t) t \[Sigma]1-2 u \[Sigma]1+(1-t) t u (-2+6 \[Sigma]1)))+(-1+\[Sigma]1) (q2-mH^2 \[Sigma]1^2) (2 q2 (1-t) t (-1+u)+mH^2 \[Sigma]1 (1-\[Sigma]1+2 (1-t) t \[Sigma]1+u (-2+4 (1-t) t+2 \[Sigma]1-6 (1-t) t \[Sigma]1)))+m1^2 (-2 q2 (1-t) t (-1+u) (-2+\[Sigma]1)-mH^2 \[Sigma]1 (-1+\[Sigma]1-2 (1-t) t \[Sigma]1^2+2 u (1-\[Sigma]1+(1-t) t (-2+2 \[Sigma]1+\[Sigma]1^2))))),CNL[V23,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 4],0]->(m1 (1-t) t)/(mH \[Sigma]1),CNL[V23,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 4],1]->(m1 u (-2+\[Sigma]1-2 (1-t) t \[Sigma]1+u (4-2 \[Sigma]1+(1-t) t (-8+6 \[Sigma]1))))/(2 mH \[Sigma]1^2),CNL[V23,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 4],0]->(m1 (2 (1-t) t (m1^2-mH^2 \[Sigma]1 (-2+u+\[Sigma]1))+q2 (-2+4 u+\[Sigma]1-2 u \[Sigma]1+(1-t) t (-2-8 u+6 u \[Sigma]1))))/(2 mH \[Sigma]1),CNL[V23,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 4],1]->1/(2 mH \[Sigma]1^2) m1 u (-mH^2 \[Sigma]1 (2+4 (-1+(1-t) t) \[Sigma]1+(1-2 (1-t) t) \[Sigma]1^2-2 u (2-4 \[Sigma]1+\[Sigma]1^2)+(1-t) t u (8-20 \[Sigma]1+6 \[Sigma]1^2))+m1^2 (-4+\[Sigma]1-2 (1-t) t \[Sigma]1+2 u (4-\[Sigma]1+(1-t) t (-8+3 \[Sigma]1)))+q2 (4+(-3+2 (1-t) t) \[Sigma]1-2 u (4-3 \[Sigma]1+(1-t) t (-8+7 \[Sigma]1)))),CNL[V23,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 4],2]->(m1 mH u^2 (1+(-2+4 (1-t) t) u) (-2+\[Sigma]1))/(2 \[Sigma]1),CNL[V23,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 4],0]->-((m1 q2 (1+(-2+4 (1-t) t) u) (m1^2+(-1+\[Sigma]1) (q2-mH^2 \[Sigma]1)))/(mH \[Sigma]1)),CNL[V23,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 4],1]->-((m1 u (1+(-2+4 (1-t) t) u) (m1^4+m1^2 (q2 (-2+\[Sigma]1)+mH^2 (1-2 \[Sigma]1) \[Sigma]1)+(-1+\[Sigma]1) (-q2^2-mH^2 q2 (-1+\[Sigma]1) \[Sigma]1+mH^4 \[Sigma]1^3)))/(mH \[Sigma]1^2)),CNL[V23,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 4],2]->-((m1 mH u^2 (1+(-2+4 (1-t) t) u) (m1^2+(-1+\[Sigma]1) (q2-mH^2 \[Sigma]1)))/\[Sigma]1),CNL[V23,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4],0]->((1-t) t (m1-2 mH (-2+u+\[Sigma]1)))/(mH \[Sigma]1),CNL[V23,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4],1]->1/(2 mH \[Sigma]1^2) u (m1 (-2+\[Sigma]1-2 (1-t) t \[Sigma]1+u (4-8 (1-t) t-2 \[Sigma]1+6 (1-t) t \[Sigma]1))-2 mH (-1+\[Sigma]1) (-2+4 u+\[Sigma]1-2 u \[Sigma]1+2 (1-t) t (2-6 u-\[Sigma]1+4 u \[Sigma]1))),CNL[V23,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4],2]->-((2 (1-t) t (-1+u) u^2 (-2+\[Sigma]1))/\[Sigma]1^2),CNL[V23,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4],0]->1/(2 mH \[Sigma]1) (2 m1^3 (1-t) t+4 mH^3 (1-t) t \[Sigma]1^2 (-\[Sigma]1+u (-1+2 \[Sigma]1))-4 m1^2 mH (1-t) t (\[Sigma]1+u (-1+2 \[Sigma]1))+m1 (2 mH^2 (1-t) t \[Sigma]1 (-u+3 \[Sigma]1)+q2 (-2+4 u+\[Sigma]1-2 u \[Sigma]1+(1-t) t (-2-8 u+6 u \[Sigma]1)))-2 mH q2 (2-3 \[Sigma]1-2 (1-t) t \[Sigma]1+\[Sigma]1^2+2 u (-2+3 \[Sigma]1-\[Sigma]1^2+(1-t) t (5-8 \[Sigma]1+4 \[Sigma]1^2)))),CNL[V23,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4],1]->1/(2 mH \[Sigma]1^2) u (m1^3 (-4+\[Sigma]1-2 (1-t) t \[Sigma]1+2 u (4-8 (1-t) t-\[Sigma]1+3 (1-t) t \[Sigma]1))-2 m1^2 mH (-(-1+2 u) (4-5 \[Sigma]1+\[Sigma]1^2)+2 (1-t) t (-4+\[Sigma]1-\[Sigma]1^2+2 u (6-7 \[Sigma]1+2 \[Sigma]1^2)))-2 (mH^3 \[Sigma]1^2 (\[Sigma]1 (-1-2 u (-1+\[Sigma]1)+\[Sigma]1)+(1-t) t (-2 (4-3 \[Sigma]1+\[Sigma]1^2)+4 u (1-\[Sigma]1+\[Sigma]1^2)))+mH q2 ((-1+2 u) (4-7 \[Sigma]1+3 \[Sigma]1^2)+2 (1-t) t (4-3 \[Sigma]1+\[Sigma]1^2-2 u (6-9 \[Sigma]1+4 \[Sigma]1^2))))+m1 (q2 (4-3 \[Sigma]1+2 (1-t) t \[Sigma]1-2 u (4-8 (1-t) t-3 \[Sigma]1+7 (1-t) t \[Sigma]1))+mH^2 \[Sigma]1 (-(-1+2 u) (2-4 \[Sigma]1+3 \[Sigma]1^2)+2 (1-t) t (-4+2 \[Sigma]1-3 \[Sigma]1^2+u (8-14 \[Sigma]1+9 \[Sigma]1^2))))),CNL[V23,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4],2]->1/(2 \[Sigma]1^2) u^2 (-4 m1^2 (1-t) t (-1+u) (-4+\[Sigma]1)+m1 mH (1+4 (1-t) t (-1+u)-2 u) (-2+\[Sigma]1) \[Sigma]1+4 q2 (1-t) t (-1+u) (-4+3 \[Sigma]1)-2 mH^2 \[Sigma]1 (2+(-3+8 (1-t) t) \[Sigma]1+(1-6 (1-t) t) \[Sigma]1^2+2 u (-2+3 \[Sigma]1-\[Sigma]1^2+(1-t) t (4-10 \[Sigma]1+5 \[Sigma]1^2)))),CNL[V23,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4],0]->-(1/(mH \[Sigma]1))(4 m1^4 mH (1-t) t (1+u (-1+\[Sigma]1))+m1^3 (q2+q2 (-2+4 (1-t) t) u+4 mH^2 (1-t) t (-1+u-\[Sigma]1) \[Sigma]1)-2 m1^2 (mH q2 (-1-2 (1-t) t (1+u (-2+\[Sigma]1)) (-2+\[Sigma]1)-2 u (-1+\[Sigma]1)+\[Sigma]1)+2 mH^3 (1-t) t \[Sigma]1^2 (-\[Sigma]1+u (-1+2 \[Sigma]1)))+m1 (-1+\[Sigma]1) (q2^2 (1+(-2+4 (1-t) t) u)+4 mH^4 (1-t) t \[Sigma]1^3+mH^2 q2 \[Sigma]1 ((-1+2 u) (-1+2 \[Sigma]1)-4 (1-t) t (1-2 u+3 u \[Sigma]1)))+2 mH (-1+\[Sigma]1) (-q2+mH^2 \[Sigma]1^2) (2 mH^2 (1-t) t (-1+u) \[Sigma]1^2+q2 (-1+2 u+\[Sigma]1-2 u \[Sigma]1+(1-t) t (2-6 u+4 u \[Sigma]1)))),CNL[V23,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4],1]->-(1/(mH \[Sigma]1^2))u (m1^5 (1+(-2+4 (1-t) t) u)-2 m1^4 mH (-1-2 u (-1+\[Sigma]1)+\[Sigma]1+2 (1-t) t (1+\[Sigma]1+u (-3+2 \[Sigma]1)))-m1 (-1+\[Sigma]1) (q2^2 (1+(-2+4 (1-t) t) u)-mH^2 q2 \[Sigma]1 (-1-2 u (-1+\[Sigma]1)+\[Sigma]1+4 (1-t) t (1+2 u (-1+\[Sigma]1)+\[Sigma]1))+mH^4 \[Sigma]1^3 (4 (1-t) t (1+u (2-3 \[Sigma]1)+\[Sigma]1)+(-1+2 u) (-1+2 \[Sigma]1)))-2 mH (-1+\[Sigma]1) (-q2+mH^2 \[Sigma]1^2) (q2 (-1-2 u (-1+\[Sigma]1)+\[Sigma]1+2 (1-t) t (1+u (-3+\[Sigma]1)+\[Sigma]1))+mH^2 \[Sigma]1^2 (-1-2 u (-1+\[Sigma]1)+\[Sigma]1-2 (1-t) t (1+\[Sigma]1)+(1-t) t u (-2+6 \[Sigma]1)))+m1^3 (q2 (1+(-2+4 (1-t) t) u) (-2+\[Sigma]1)+mH^2 \[Sigma]1 ((-1+2 u) (1-2 \[Sigma]1+2 \[Sigma]1^2)+4 (1-t) t ((1+\[Sigma]1)^2+u (-2+2 \[Sigma]1-3 \[Sigma]1^2))))+2 m1^2 mH (q2 (-1+2 u) (2-3 \[Sigma]1+\[Sigma]1^2)-2 q2 (1-t) t (-2-\[Sigma]1+\[Sigma]1^2+2 u (3-3 \[Sigma]1+\[Sigma]1^2))+mH^2 \[Sigma]1^2 (\[Sigma]1 (-1-2 u (-1+\[Sigma]1)+\[Sigma]1)+(1-t) t (-2 \[Sigma]1 (1+\[Sigma]1)+u (-2+6 \[Sigma]1^2))))),CNL[V23,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4],2]->1/\[Sigma]1^2 u^2 (4 m1^4 (1-t) t (-1+u)+m1^3 mH \[Sigma]1 (-1+2 u-4 (1-t) t (-1+u) (1+\[Sigma]1))-m1 mH (-1+\[Sigma]1) \[Sigma]1 (q2 (1+4 (1-t) t (-1+u)-2 u)+mH^2 \[Sigma]1 (1-2 \[Sigma]1+4 (1-t) t \[Sigma]1+u (-2+8 (1-t) t+4 \[Sigma]1-12 (1-t) t \[Sigma]1)))-2 (-1+\[Sigma]1) (q2-mH^2 \[Sigma]1^2) (2 q2 (1-t) t (-1+u)+mH^2 \[Sigma]1 (1-\[Sigma]1+2 (1-t) t \[Sigma]1+u (-2+4 (1-t) t+2 \[Sigma]1-6 (1-t) t \[Sigma]1)))+2 m1^2 (2 q2 (1-t) t (-1+u) (-2+\[Sigma]1)+mH^2 \[Sigma]1 (-1+\[Sigma]1-2 (1-t) t \[Sigma]1^2+2 u (1-\[Sigma]1+(1-t) t (-2+2 \[Sigma]1+\[Sigma]1^2))))),CNL[V23,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 4],0]->(2 (1-t) t (-2 m1^2 u+2 m1 mH \[Sigma]1+mH^2 \[Sigma]1 (3-3 u-3 \[Sigma]1+4 u \[Sigma]1))+q2 (\[Sigma]1-2 u \[Sigma]1+2 (1-t) t (-1+u (2+\[Sigma]1))))/(2 mH \[Sigma]1),CNL[V23,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 4],1]->-(1/(2 mH \[Sigma]1))u (2 m1^2 (1-t) t u+q2 (1-2 u+(1-t) t (-2+6 u))-2 m1 mH (-1+(1-t) t-2 u (-1+\[Sigma]1)+6 (1-t) t u (-1+\[Sigma]1)+\[Sigma]1-2 (1-t) t \[Sigma]1)+mH^2 (-(-1+2 u) (2-4 \[Sigma]1+3 \[Sigma]1^2)+2 (1-t) t (-2+4 \[Sigma]1-3 \[Sigma]1^2+u (6-10 \[Sigma]1+9 \[Sigma]1^2)))),CNL[V23,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 4],2]->(u^2 (-2 m1 (1-t) t+mH (\[Sigma]1-2 u \[Sigma]1+2 (1-t) t (-2+\[Sigma]1+2 u (1+\[Sigma]1)))))/(2 \[Sigma]1),CNL[V23,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 4],0]->2 m1^3 (1-t) t-(m1^4 (1-t) t)/(mH \[Sigma]1)+m1 q2 (-1+(1-t) t-2 u (-1+\[Sigma]1)+6 (1-t) t u (-1+\[Sigma]1)+\[Sigma]1)-m1 mH^2 (1-t) t \[Sigma]1 (-1+2 \[Sigma]1)-mH (-1+\[Sigma]1) (2 mH^2 (1-t) t (-1+u) \[Sigma]1^2+q2 (-1+2 u+\[Sigma]1-2 u \[Sigma]1+(1-t) t (2-6 u+4 u \[Sigma]1)))-(m1^2 (2 mH^2 (1-t) t \[Sigma]1 (1+\[Sigma]1-2 u \[Sigma]1)+q2 (\[Sigma]1-2 u \[Sigma]1+(1-t) t (-2+8 u \[Sigma]1))))/(2 mH \[Sigma]1),CNL[V23,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 4],1]->1/(2 mH \[Sigma]1) u (m1^4 (-1+(1-t) t (2-8 u)+2 u)+2 m1^3 mH (-1+(1-t) t-2 u (-1+\[Sigma]1)+6 (1-t) t u (-1+\[Sigma]1)+\[Sigma]1-2 (1-t) t \[Sigma]1)+2 mH^2 (-1+\[Sigma]1) (q2 (-1-2 u (-1+\[Sigma]1)+\[Sigma]1+2 (1-t) t (1+u (-3+\[Sigma]1)+\[Sigma]1))+mH^2 \[Sigma]1^2 (-1-2 u (-1+\[Sigma]1)+\[Sigma]1-2 (1-t) t (1+\[Sigma]1)+(1-t) t u (-2+6 \[Sigma]1)))-2 m1 (mH q2 (-1+2 u+\[Sigma]1-2 u \[Sigma]1+(1-t) t (1+6 u (-1+\[Sigma]1)+\[Sigma]1))+mH^3 \[Sigma]1 (\[Sigma]1 (-1-2 u (-1+\[Sigma]1)+\[Sigma]1)+(1-t) t (1-(1+6 u) \[Sigma]1+(-2+6 u) \[Sigma]1^2)))+m1^2 (q2 (1-2 u+(1-t) t (-2+8 u))+mH^2 ((-1+2 u) (2-4 \[Sigma]1+\[Sigma]1^2)+2 (1-t) t (2+\[Sigma]1^2-2 u (3-4 \[Sigma]1+\[Sigma]1^2))))),CNL[V23,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 4],2]->-(1/(2 \[Sigma]1)) u^2 (2 m1^3 (1-t) t-2 m1 (q2 (1-t) t+mH^2 \[Sigma]1 (-1+(1-t) t-2 u (-1+\[Sigma]1)+6 (1-t) t u (-1+\[Sigma]1)+\[Sigma]1-2 (1-t) t \[Sigma]1))+m1^2 mH (\[Sigma]1-2 u \[Sigma]1+(1-t) t (4-2 \[Sigma]1+u (-4+8 \[Sigma]1)))+2 mH (-1+\[Sigma]1) (-2 q2 (1-t) t (-1+u)+mH^2 \[Sigma]1 (-1+\[Sigma]1-2 (1-t) t \[Sigma]1+u (2-4 (1-t) t-2 \[Sigma]1+6 (1-t) t \[Sigma]1)))),CNL[V23,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 5],0]->-((m1 (1-t) t)/(mH \[Sigma]1)),CNL[V23,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 5],1]->(m1 u (2+(-1+2 (1-t) t) \[Sigma]1+u (-4+8 (1-t) t+2 \[Sigma]1-6 (1-t) t \[Sigma]1)))/(2 mH \[Sigma]1^2),CNL[V23,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 5],0]->(m1 (-2 m1^2 (1-t) t+q2 (1-t) t (2+u (8-6 \[Sigma]1))+q2 (-1+2 u) (-2+\[Sigma]1)+2 mH^2 (1-t) t \[Sigma]1 (-2+u+\[Sigma]1)))/(2 mH \[Sigma]1),CNL[V23,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 5],1]->1/(2 mH \[Sigma]1^2) m1 u (m1^2 (4+(-1+2 (1-t) t) \[Sigma]1+2 u (-4+(1-t) t (8-3 \[Sigma]1)+\[Sigma]1))+mH^2 \[Sigma]1 (2+4 (-1+(1-t) t) \[Sigma]1+(1-2 (1-t) t) \[Sigma]1^2-2 u (2-4 \[Sigma]1+\[Sigma]1^2)+(1-t) t u (8-20 \[Sigma]1+6 \[Sigma]1^2))+q2 (-4+(3-2 (1-t) t) \[Sigma]1+2 u (4-3 \[Sigma]1+(1-t) t (-8+7 \[Sigma]1)))),CNL[V23,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 5],2]->-((m1 mH u^2 (1+(-2+4 (1-t) t) u) (-2+\[Sigma]1))/(2 \[Sigma]1)),CNL[V23,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 5],0]->(m1 q2 (1+(-2+4 (1-t) t) u) (m1^2+(-1+\[Sigma]1) (q2-mH^2 \[Sigma]1)))/(mH \[Sigma]1),CNL[V23,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 5],1]->(m1 u (1+(-2+4 (1-t) t) u) (m1^4+m1^2 (q2 (-2+\[Sigma]1)+mH^2 (1-2 \[Sigma]1) \[Sigma]1)+(-1+\[Sigma]1) (-q2^2-mH^2 q2 (-1+\[Sigma]1) \[Sigma]1+mH^4 \[Sigma]1^3)))/(mH \[Sigma]1^2),CNL[V23,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 5],2]->(m1 mH u^2 (1+(-2+4 (1-t) t) u) (m1^2+(-1+\[Sigma]1) (q2-mH^2 \[Sigma]1)))/\[Sigma]1,CNL[V23,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5],0]->((1-t) t (-m1+mH (-2+u+\[Sigma]1)))/(mH \[Sigma]1),CNL[V23,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5],1]->1/(2 mH \[Sigma]1^2) u (m1 (2-\[Sigma]1+2 (1-t) t \[Sigma]1+u (-4+8 (1-t) t+2 \[Sigma]1-6 (1-t) t \[Sigma]1))+mH (-1+\[Sigma]1) (-2+4 u+\[Sigma]1-2 u \[Sigma]1+2 (1-t) t (2-6 u-\[Sigma]1+4 u \[Sigma]1))),CNL[V23,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5],2]->((1-t) t (-1+u) u^2 (-2+\[Sigma]1))/\[Sigma]1^2,CNL[V23,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5],0]->1/(2 mH \[Sigma]1) (-2 m1^3 (1-t) t+2 mH^3 (1-t) t \[Sigma]1^2 (u+\[Sigma]1-2 u \[Sigma]1)+m1 (q2 (1-t) t (2+u (8-6 \[Sigma]1))+q2 (-1+2 u) (-2+\[Sigma]1)+2 mH^2 (1-t) t (-1+u-\[Sigma]1) \[Sigma]1)+2 m1^2 mH (1-t) t (\[Sigma]1+u (-1+2 \[Sigma]1))+mH q2 (2-3 \[Sigma]1-2 (1-t) t \[Sigma]1+\[Sigma]1^2+2 u (-2+3 \[Sigma]1-\[Sigma]1^2+(1-t) t (5-8 \[Sigma]1+4 \[Sigma]1^2)))),CNL[V23,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5],1]->1/(2 mH \[Sigma]1^2) u (m1^3 (4+(-1+2 (1-t) t) \[Sigma]1+2 u (-4+(1-t) t (8-3 \[Sigma]1)+\[Sigma]1))+mH^3 \[Sigma]1^2 (\[Sigma]1 (-1-2 u (-1+\[Sigma]1)+\[Sigma]1)+(1-t) t (-2 (4-3 \[Sigma]1+\[Sigma]1^2)+4 u (1-\[Sigma]1+\[Sigma]1^2)))+m1^2 mH (-(-1+2 u) (4-5 \[Sigma]1+\[Sigma]1^2)+2 (1-t) t (-4+\[Sigma]1-\[Sigma]1^2+2 u (6-7 \[Sigma]1+2 \[Sigma]1^2)))+mH q2 ((-1+2 u) (4-7 \[Sigma]1+3 \[Sigma]1^2)+2 (1-t) t (4-3 \[Sigma]1+\[Sigma]1^2-2 u (6-9 \[Sigma]1+4 \[Sigma]1^2)))+m1 (mH^2 \[Sigma]1 ((-1+2 u) \[Sigma]1^2+(1-t) t u (-4+4 \[Sigma]1-6 \[Sigma]1^2)+2 (1-t) t (2+\[Sigma]1^2))+q2 (-4+(3-2 (1-t) t) \[Sigma]1+2 u (4-3 \[Sigma]1+(1-t) t (-8+7 \[Sigma]1))))),CNL[V23,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5],2]->1/(2 \[Sigma]1^2) u^2 (2 m1^2 (1-t) t (-1+u) (-4+\[Sigma]1)-m1 mH (-1+2 (1-t) t) (-1+2 u) (-2+\[Sigma]1) \[Sigma]1-2 q2 (1-t) t (-1+u) (-4+3 \[Sigma]1)+mH^2 \[Sigma]1 (2-3 \[Sigma]1+8 (1-t) t \[Sigma]1+\[Sigma]1^2-6 (1-t) t \[Sigma]1^2+2 u (-2+3 \[Sigma]1-\[Sigma]1^2+(1-t) t (4-10 \[Sigma]1+5 \[Sigma]1^2)))),CNL[V23,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5],0]->1/(mH \[Sigma]1) (2 m1^4 mH (1-t) t (1+u (-1+\[Sigma]1))+m1^3 (q2+q2 (-2+4 (1-t) t) u+2 mH^2 (1-t) t (-1+u-\[Sigma]1) \[Sigma]1)+m1^2 mH (2 q2 (1-t) t (1+u (-2+\[Sigma]1)) (-2+\[Sigma]1)+q2 (-1+2 u) (-1+\[Sigma]1)+2 mH^2 (1-t) t \[Sigma]1^2 (u+\[Sigma]1-2 u \[Sigma]1))+mH (-1+\[Sigma]1) (-q2+mH^2 \[Sigma]1^2) (2 mH^2 (1-t) t (-1+u) \[Sigma]1^2+q2 (-1+2 u+\[Sigma]1-2 u \[Sigma]1+(1-t) t (2-6 u+4 u \[Sigma]1)))+m1 (-1+\[Sigma]1) (q2^2 (1+(-2+4 (1-t) t) u)+2 mH^4 (1-t) t \[Sigma]1^3-mH^2 q2 \[Sigma]1 (\[Sigma]1-2 u \[Sigma]1+(1-t) t (2-2 u+6 u \[Sigma]1)))),CNL[V23,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5],1]->1/(mH \[Sigma]1^2) u (m1^5 (1+(-2+4 (1-t) t) u)-m1^4 mH (-1-2 u (-1+\[Sigma]1)+\[Sigma]1+2 (1-t) t (1+\[Sigma]1+u (-3+2 \[Sigma]1)))+mH (-1+\[Sigma]1) (q2-mH^2 \[Sigma]1^2) (q2 (-1-2 u (-1+\[Sigma]1)+\[Sigma]1+2 (1-t) t (1+u (-3+\[Sigma]1)+\[Sigma]1))+mH^2 \[Sigma]1^2 (-1-2 u (-1+\[Sigma]1)+\[Sigma]1-2 (1-t) t (1+\[Sigma]1)+(1-t) t u (-2+6 \[Sigma]1)))+m1 (-1+\[Sigma]1) (q2^2 (-1+(2-4 (1-t) t) u)+2 mH^2 q2 (1-t) t \[Sigma]1 (1+u (-1+\[Sigma]1)+\[Sigma]1)+mH^4 \[Sigma]1^3 (\[Sigma]1-2 u \[Sigma]1-2 (1-t) t (1+\[Sigma]1)+(1-t) t u (-2+6 \[Sigma]1)))+m1^3 (q2 (1+(-2+4 (1-t) t) u) (-2+\[Sigma]1)+mH^2 \[Sigma]1 ((-1+2 u) \[Sigma]1^2+2 (1-t) t (1+\[Sigma]1)^2-2 (1-t) t u (1+3 \[Sigma]1^2)))+m1^2 mH (q2 (-1+2 u) (2-3 \[Sigma]1+\[Sigma]1^2)-2 q2 (1-t) t (-2-\[Sigma]1+\[Sigma]1^2+2 u (3-3 \[Sigma]1+\[Sigma]1^2))+mH^2 \[Sigma]1^2 (\[Sigma]1 (-1-2 u (-1+\[Sigma]1)+\[Sigma]1)+(1-t) t (-2 \[Sigma]1 (1+\[Sigma]1)+u (-2+6 \[Sigma]1^2))))),CNL[V23,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5],2]->1/\[Sigma]1^2 u^2 (-2 m1^4 (1-t) t (-1+u)+m1^3 mH \[Sigma]1 (1-2 u+2 (1-t) t (-1-\[Sigma]1+u (2+\[Sigma]1)))-m1 mH (-1+\[Sigma]1) \[Sigma]1 (q2 (-1+(1-t) t (2-4 u)+2 u)+mH^2 \[Sigma]1 (\[Sigma]1-2 (1-t) t \[Sigma]1-2 u \[Sigma]1+(1-t) t u (-2+6 \[Sigma]1)))+(-1+\[Sigma]1) (q2-mH^2 \[Sigma]1^2) (2 q2 (1-t) t (-1+u)+mH^2 \[Sigma]1 (1-\[Sigma]1+2 (1-t) t \[Sigma]1+u (-2+4 (1-t) t+2 \[Sigma]1-6 (1-t) t \[Sigma]1)))+m1^2 (-2 q2 (1-t) t (-1+u) (-2+\[Sigma]1)-mH^2 \[Sigma]1 (-1+\[Sigma]1-2 (1-t) t \[Sigma]1^2+2 u (1-\[Sigma]1+(1-t) t (-2+2 \[Sigma]1+\[Sigma]1^2))))),CNL[V23,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5],0]->-(((1-t) t (m1-2 mH (-2+u+\[Sigma]1)))/(mH \[Sigma]1)),CNL[V23,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5],1]->1/(2 mH \[Sigma]1^2) u (m1 (2-\[Sigma]1+2 (1-t) t \[Sigma]1+u (-4+8 (1-t) t+2 \[Sigma]1-6 (1-t) t \[Sigma]1))+2 mH (-1+\[Sigma]1) (-2+4 u+\[Sigma]1-2 u \[Sigma]1+2 (1-t) t (2-6 u-\[Sigma]1+4 u \[Sigma]1))),CNL[V23,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5],2]->(2 (1-t) t (-1+u) u^2 (-2+\[Sigma]1))/\[Sigma]1^2,CNL[V23,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5],0]->1/(2 mH \[Sigma]1) (-2 m1^3 (1-t) t+4 mH^3 (1-t) t \[Sigma]1^2 (u+\[Sigma]1-2 u \[Sigma]1)+m1 (q2 (1-t) t (2+u (8-6 \[Sigma]1))+q2 (-1+2 u) (-2+\[Sigma]1)+2 mH^2 (1-t) t (u-3 \[Sigma]1) \[Sigma]1)+4 m1^2 mH (1-t) t (\[Sigma]1+u (-1+2 \[Sigma]1))+2 mH q2 (2-3 \[Sigma]1-2 (1-t) t \[Sigma]1+\[Sigma]1^2+2 u (-2+3 \[Sigma]1-\[Sigma]1^2+(1-t) t (5-8 \[Sigma]1+4 \[Sigma]1^2)))),CNL[V23,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5],1]->1/(2 mH \[Sigma]1^2) u (m1^3 (4-\[Sigma]1+2 (1-t) t \[Sigma]1+2 u (-4+8 (1-t) t+\[Sigma]1-3 (1-t) t \[Sigma]1))+2 m1^2 mH (-(-1+2 u) (4-5 \[Sigma]1+\[Sigma]1^2)+2 (1-t) t (-4+\[Sigma]1-\[Sigma]1^2+2 u (6-7 \[Sigma]1+2 \[Sigma]1^2)))+2 (mH^3 \[Sigma]1^2 (\[Sigma]1 (-1-2 u (-1+\[Sigma]1)+\[Sigma]1)+(1-t) t (-2 (4-3 \[Sigma]1+\[Sigma]1^2)+4 u (1-\[Sigma]1+\[Sigma]1^2)))+mH q2 ((-1+2 u) (4-7 \[Sigma]1+3 \[Sigma]1^2)+2 (1-t) t (4-3 \[Sigma]1+\[Sigma]1^2-2 u (6-9 \[Sigma]1+4 \[Sigma]1^2))))+m1 (q2 (-4+3 \[Sigma]1-2 (1-t) t \[Sigma]1+2 u (4-8 (1-t) t-3 \[Sigma]1+7 (1-t) t \[Sigma]1))+mH^2 \[Sigma]1 ((-1+2 u) (2-4 \[Sigma]1+3 \[Sigma]1^2)-2 (1-t) t (-4+2 \[Sigma]1-3 \[Sigma]1^2+u (8-14 \[Sigma]1+9 \[Sigma]1^2))))),CNL[V23,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5],2]->1/(2 \[Sigma]1^2) u^2 (4 m1^2 (1-t) t (-1+u) (-4+\[Sigma]1)-m1 mH (1+4 (1-t) t (-1+u)-2 u) (-2+\[Sigma]1) \[Sigma]1-4 q2 (1-t) t (-1+u) (-4+3 \[Sigma]1)+2 mH^2 \[Sigma]1 (2+(-3+8 (1-t) t) \[Sigma]1+(1-6 (1-t) t) \[Sigma]1^2+2 u (-2+3 \[Sigma]1-\[Sigma]1^2+(1-t) t (4-10 \[Sigma]1+5 \[Sigma]1^2)))),CNL[V23,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5],0]->1/(mH \[Sigma]1) (4 m1^4 mH (1-t) t (1+u (-1+\[Sigma]1))+m1^3 (q2+q2 (-2+4 (1-t) t) u+4 mH^2 (1-t) t (-1+u-\[Sigma]1) \[Sigma]1)+2 m1^2 mH (2 q2 (1-t) t (1+u (-2+\[Sigma]1)) (-2+\[Sigma]1)+q2 (-1+2 u) (-1+\[Sigma]1)+2 mH^2 (1-t) t \[Sigma]1^2 (u+\[Sigma]1-2 u \[Sigma]1))+m1 (-1+\[Sigma]1) (q2^2 (1+(-2+4 (1-t) t) u)+4 mH^4 (1-t) t \[Sigma]1^3+mH^2 q2 \[Sigma]1 ((-1+2 u) (-1+2 \[Sigma]1)-4 (1-t) t (1-2 u+3 u \[Sigma]1)))+2 mH (-1+\[Sigma]1) (-q2+mH^2 \[Sigma]1^2) (2 mH^2 (1-t) t (-1+u) \[Sigma]1^2+q2 (-1+2 u+\[Sigma]1-2 u \[Sigma]1+(1-t) t (2-6 u+4 u \[Sigma]1)))),CNL[V23,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5],1]->1/(mH \[Sigma]1^2) u (m1^5 (1+(-2+4 (1-t) t) u)-2 m1^4 mH (-1-2 u (-1+\[Sigma]1)+\[Sigma]1+2 (1-t) t (1+\[Sigma]1+u (-3+2 \[Sigma]1)))-m1 (-1+\[Sigma]1) (q2^2 (1+(-2+4 (1-t) t) u)-mH^2 q2 \[Sigma]1 (-1-2 u (-1+\[Sigma]1)+\[Sigma]1+4 (1-t) t (1+2 u (-1+\[Sigma]1)+\[Sigma]1))+mH^4 \[Sigma]1^3 (4 (1-t) t (1+u (2-3 \[Sigma]1)+\[Sigma]1)+(-1+2 u) (-1+2 \[Sigma]1)))-2 mH (-1+\[Sigma]1) (-q2+mH^2 \[Sigma]1^2) (q2 (-1-2 u (-1+\[Sigma]1)+\[Sigma]1+2 (1-t) t (1+u (-3+\[Sigma]1)+\[Sigma]1))+mH^2 \[Sigma]1^2 (-1-2 u (-1+\[Sigma]1)+\[Sigma]1-2 (1-t) t (1+\[Sigma]1)+(1-t) t u (-2+6 \[Sigma]1)))+m1^3 (q2 (1+(-2+4 (1-t) t) u) (-2+\[Sigma]1)+mH^2 \[Sigma]1 ((-1+2 u) (1-2 \[Sigma]1+2 \[Sigma]1^2)+4 (1-t) t ((1+\[Sigma]1)^2+u (-2+2 \[Sigma]1-3 \[Sigma]1^2))))+2 m1^2 mH (q2 (-1+2 u) (2-3 \[Sigma]1+\[Sigma]1^2)-2 q2 (1-t) t (-2-\[Sigma]1+\[Sigma]1^2+2 u (3-3 \[Sigma]1+\[Sigma]1^2))+mH^2 \[Sigma]1^2 (\[Sigma]1 (-1-2 u (-1+\[Sigma]1)+\[Sigma]1)+(1-t) t (-2 \[Sigma]1 (1+\[Sigma]1)+u (-2+6 \[Sigma]1^2))))),CNL[V23,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5],2]->1/\[Sigma]1^2 u^2 (-4 m1^4 (1-t) t (-1+u)+m1^3 mH \[Sigma]1 (1-2 u+4 (1-t) t (-1+u) (1+\[Sigma]1))+m1 mH (-1+\[Sigma]1) \[Sigma]1 (q2 (1+4 (1-t) t (-1+u)-2 u)+mH^2 \[Sigma]1 (1-2 \[Sigma]1+4 (1-t) t \[Sigma]1+u (-2+8 (1-t) t+4 \[Sigma]1-12 (1-t) t \[Sigma]1)))+2 (-1+\[Sigma]1) (q2-mH^2 \[Sigma]1^2) (2 q2 (1-t) t (-1+u)+mH^2 \[Sigma]1 (1-\[Sigma]1+2 (1-t) t \[Sigma]1+u (-2+4 (1-t) t+2 \[Sigma]1-6 (1-t) t \[Sigma]1)))+m1^2 (-4 q2 (1-t) t (-1+u) (-2+\[Sigma]1)-2 mH^2 \[Sigma]1 (-1+\[Sigma]1-2 (1-t) t \[Sigma]1^2+2 u (1-\[Sigma]1+(1-t) t (-2+2 \[Sigma]1+\[Sigma]1^2))))),CNL[V23,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)]\), 5],0]->(1-t) t (-m1+mH (-2+u+\[Sigma]1)),CNL[V23,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)]\), 5],1]->1/(2 \[Sigma]1) u (m1 (-1+2 u) (-1+\[Sigma]1)-mH (-1+2 u) (-1+\[Sigma]1)^2+m1 (1-t) t (2+4 u+2 \[Sigma]1-6 u \[Sigma]1)+2 mH (1-t) t (-1+4 \[Sigma]1-\[Sigma]1^2+u (3-8 \[Sigma]1+3 \[Sigma]1^2))),CNL[V23,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)]\), 5],2]->((1-t) t u^2 (mH+m1 (-1+u)+mH (-2+u) \[Sigma]1))/\[Sigma]1,CNL[V23,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)]\), 5],0]->-m1^3 (1-t) t+m1^2 mH (1-t) t (1-u+\[Sigma]1)+1/2 m1 (q2 (1-t) t (2+u (4-6 \[Sigma]1))+q2 (-1+2 u) (-1+\[Sigma]1)+2 mH^2 (1-t) t \[Sigma]1 (-2+u+\[Sigma]1))-1/2 mH (-1+\[Sigma]1) (2 mH^2 (1-t) t \[Sigma]1^2-q2 (-1+2 u+(1-t) t (2+6 u (-1+\[Sigma]1))+\[Sigma]1-2 u \[Sigma]1)),CNL[V23,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)]\), 5],1]->-(1/(2 \[Sigma]1))u (m1^3 (-1-2 u (-1+\[Sigma]1)+\[Sigma]1-2 (1-t) t (1+\[Sigma]1)+(1-t) t u (-4+6 \[Sigma]1))+m1^2 mH ((-1+2 u) (-1+\[Sigma]1)^2+2 (1-t) t (1+\[Sigma]1)^2+(1-t) t u (-6+8 \[Sigma]1-6 \[Sigma]1^2))+mH (-1+\[Sigma]1) (mH^2 \[Sigma]1^2 (-1+2 u+6 (1-t) t u (-1+\[Sigma]1)+\[Sigma]1-2 u \[Sigma]1-2 (1-t) t (1+\[Sigma]1))+q2 (-1+2 u+\[Sigma]1-2 u \[Sigma]1+2 (1-t) t (1+3 u (-1+\[Sigma]1)+\[Sigma]1)))+m1 (q2 ((-1+2 u) (-1+\[Sigma]1)+(1-t) t (2+4 u+2 \[Sigma]1-8 u \[Sigma]1))+mH^2 \[Sigma]1 ((-1+2 u) (-1+\[Sigma]1) \[Sigma]1-2 (1-t) t (2+\[Sigma]1-\[Sigma]1^2+u (-1-4 \[Sigma]1+3 \[Sigma]1^2))))),CNL[V23,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)]\), 5],2]->1/(2 \[Sigma]1) u^2 (2 m1^3 (1-t) t (-1+u)+2 m1^2 mH (1-t) t (1+\[Sigma]1-u \[Sigma]1)+mH (-1+\[Sigma]1) (2 q2 (1-t) t+mH^2 \[Sigma]1 (-1+2 (-1+3 (1-t) t) u (-1+\[Sigma]1)+\[Sigma]1-2 (1-t) t \[Sigma]1))+m1 (-2 q2 (1-t) t (-1+u)-mH^2 \[Sigma]1 (-1+2 u+\[Sigma]1-2 u \[Sigma]1+(1-t) t (4-8 u-2 \[Sigma]1+6 u \[Sigma]1)))),CNL[V23,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 5],0]->((1-t) t (m1-2 m1 \[Sigma]1-mH (-3+2 u) (-1+\[Sigma]1) \[Sigma]1))/\[Sigma]1,CNL[V23,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 5],1]->(u (mH (3-6 u+(1-t) t (-6+20 u)) (-1+\[Sigma]1)^2-2 m1 (-1+(1-t) t-2 u (-1+\[Sigma]1)+6 (1-t) t u (-1+\[Sigma]1)+\[Sigma]1-2 (1-t) t \[Sigma]1)))/(2 \[Sigma]1),CNL[V23,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 5],2]->(mH (1-t) t u^2 (-3+2 u) (-1+\[Sigma]1))/\[Sigma]1,CNL[V23,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 5],0]->1/(2 \[Sigma]1) (m1^3 (1-t) t (2-4 \[Sigma]1)+2 m1^2 mH (1-t) t (3-2 u) \[Sigma]1^2+2 m1 (-1+\[Sigma]1) (2 mH^2 (1-t) t \[Sigma]1^2+q2 ((1-t) t-6 (1-t) t u \[Sigma]1+(-1+2 u) \[Sigma]1))+mH (-1+\[Sigma]1) \[Sigma]1 (-3 q2 (-1+2 u) (-1+\[Sigma]1)+2 mH^2 (1-t) t (-3+2 u) \[Sigma]1^2+2 q2 (1-t) t (3+2 u (-5+4 \[Sigma]1)))),CNL[V23,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 5],1]->-(1/(2 \[Sigma]1))u (2 m1^3 (-1+(1-t) t-2 u (-1+\[Sigma]1)+6 (1-t) t u (-1+\[Sigma]1)+\[Sigma]1-2 (1-t) t \[Sigma]1)+m1^2 mH (3 (-1+2 u) (-1+\[Sigma]1)^2+6 (1-t) t (1+\[Sigma]1^2)-4 (1-t) t u (5-8 \[Sigma]1+5 \[Sigma]1^2))-2 m1 (-1+\[Sigma]1) (q2 (1-2 u+(1-t) t (-1+6 u))+mH^2 \[Sigma]1 (\[Sigma]1-2 u \[Sigma]1+(1-t) t (-3-2 \[Sigma]1+6 u \[Sigma]1)))+mH (-1+\[Sigma]1) (mH^2 \[Sigma]1^2 (-3 (-1+2 u) (-1+\[Sigma]1)-6 (1-t) t (1+\[Sigma]1)+4 (1-t) t u (-3+5 \[Sigma]1))+q2 (-3 (-1+2 u) (-1+\[Sigma]1)+2 (1-t) t (3-10 u+3 \[Sigma]1+6 u \[Sigma]1)))),CNL[V23,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 5],2]->1/(2 \[Sigma]1) mH u^2 (m1^2 (1-t) t (6-4 u)-2 m1 mH (-1+3 (1-t) t) (-1+2 u) (-1+\[Sigma]1) \[Sigma]1+(-1+\[Sigma]1) (q2 (1-t) t (6-4 u)+mH^2 \[Sigma]1 (-3+3 \[Sigma]1-6 (1-t) t \[Sigma]1+2 u (3-8 (1-t) t-3 \[Sigma]1+10 (1-t) t \[Sigma]1)))),CNL[V23,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 6],0]->-(((1-t) t (-2+u+\[Sigma]1))/\[Sigma]1),CNL[V23,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 6],1]->-((u (-1+\[Sigma]1) (-2-2 u (-2+\[Sigma]1)+\[Sigma]1+2 (1-t) t (2-\[Sigma]1+u (-6+4 \[Sigma]1))))/(2 \[Sigma]1^2)),CNL[V23,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 6],2]->-(((1-t) t (-1+u) u^2 (-2+\[Sigma]1))/\[Sigma]1^2),CNL[V23,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 6],0]->-(1/(2 \[Sigma]1))(2 (1-t) t (m1 mH (1-2 \[Sigma]1) \[Sigma]1+mH^2 \[Sigma]1^2 (u+\[Sigma]1-2 u \[Sigma]1)+m1^2 (-u+\[Sigma]1+2 u \[Sigma]1))+q2 (2-3 \[Sigma]1-2 (1-t) t \[Sigma]1+\[Sigma]1^2+2 u (-2+3 \[Sigma]1-\[Sigma]1^2+(1-t) t (5-8 \[Sigma]1+4 \[Sigma]1^2)))),CNL[V23,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 6],1]->1/(2 \[Sigma]1^2) u (2 m1 mH \[Sigma]1 (-(-1+2 u) (-1+\[Sigma]1)^2+2 (1-t) t (-1+3 u (-1+\[Sigma]1)^2+\[Sigma]1-\[Sigma]1^2))+mH^2 \[Sigma]1^2 ((-1+2 u) (-1+\[Sigma]1) \[Sigma]1+2 (1-t) t (4-3 \[Sigma]1+\[Sigma]1^2-2 u (1-\[Sigma]1+\[Sigma]1^2)))+m1^2 ((-1+2 u) (4-5 \[Sigma]1+\[Sigma]1^2)-2 (1-t) t (-4+\[Sigma]1-\[Sigma]1^2+2 u (6-7 \[Sigma]1+2 \[Sigma]1^2)))+q2 (-(-1+2 u) (4-7 \[Sigma]1+3 \[Sigma]1^2)+2 (1-t) t (-4+3 \[Sigma]1-\[Sigma]1^2+2 u (6-9 \[Sigma]1+4 \[Sigma]1^2)))),CNL[V23,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 6],2]->-(1/(2 \[Sigma]1^2)) u^2 (2 m1^2 (1-t) t (-1+u) (-4+\[Sigma]1)+2 m1 mH (1-t) t (-2+\[Sigma]1) \[Sigma]1-2 q2 (1-t) t (-1+u) (-4+3 \[Sigma]1)+mH^2 \[Sigma]1 (2-3 \[Sigma]1+8 (1-t) t \[Sigma]1+\[Sigma]1^2-6 (1-t) t \[Sigma]1^2+2 u (-2+3 \[Sigma]1-\[Sigma]1^2+(1-t) t (4-10 \[Sigma]1+5 \[Sigma]1^2)))),CNL[V23,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 6],0]->1/\[Sigma]1 (-2 m1^4 ((1-t) t+(1-t) t u (-1+\[Sigma]1))+2 m1^3 mH (1-t) t \[Sigma]1 (1-u+\[Sigma]1)-m1^2 (2 q2 (1-t) t (1+u (-2+\[Sigma]1)) (-2+\[Sigma]1)+q2 (-1+2 u) (-1+\[Sigma]1)+2 mH^2 (1-t) t \[Sigma]1^2 (u+\[Sigma]1-2 u \[Sigma]1))+m1 mH (-1+\[Sigma]1) \[Sigma]1 (-2 mH^2 (1-t) t \[Sigma]1^2+q2 (-1+2 u+(1-t) t (2+6 u (-1+\[Sigma]1))+\[Sigma]1-2 u \[Sigma]1))+(-1+\[Sigma]1) (q2-mH^2 \[Sigma]1^2) (2 mH^2 (1-t) t (-1+u) \[Sigma]1^2+q2 (-1+2 u+\[Sigma]1-2 u \[Sigma]1+(1-t) t (2-6 u+4 u \[Sigma]1)))),CNL[V23,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 6],1]->1/\[Sigma]1^2 u (m1^3 mH \[Sigma]1 (-(-1+2 u) (-1+\[Sigma]1)^2-2 (1-t) t (1+\[Sigma]1)^2+(1-t) t u (6-8 \[Sigma]1+6 \[Sigma]1^2))-m1 mH (-1+\[Sigma]1) \[Sigma]1 (mH^2 \[Sigma]1^2 (-1+2 u+6 (1-t) t u (-1+\[Sigma]1)+\[Sigma]1-2 u \[Sigma]1-2 (1-t) t (1+\[Sigma]1))+q2 (-1+2 u+\[Sigma]1-2 u \[Sigma]1+2 (1-t) t (1+3 u (-1+\[Sigma]1)+\[Sigma]1)))+m1^4 (-1-2 u (-1+\[Sigma]1)+\[Sigma]1+2 (1-t) t (1+\[Sigma]1+u (-3+2 \[Sigma]1)))+(-1+\[Sigma]1) (-q2+mH^2 \[Sigma]1^2) (q2 (-1-2 u (-1+\[Sigma]1)+\[Sigma]1+2 (1-t) t (1+u (-3+\[Sigma]1)+\[Sigma]1))+mH^2 \[Sigma]1^2 (-1-2 u (-1+\[Sigma]1)+\[Sigma]1-2 (1-t) t (1+\[Sigma]1)+(1-t) t u (-2+6 \[Sigma]1)))+m1^2 (mH^2 \[Sigma]1^2 ((-1+2 u) (-1+\[Sigma]1) \[Sigma]1+2 (1-t) t (u+\[Sigma]1+\[Sigma]1^2-3 u \[Sigma]1^2))+q2 (-(-1+2 u) (2-3 \[Sigma]1+\[Sigma]1^2)+2 (1-t) t (-2-\[Sigma]1+\[Sigma]1^2+2 u (3-3 \[Sigma]1+\[Sigma]1^2))))),CNL[V23,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 6],2]->1/\[Sigma]1^2 u^2 (2 m1^4 (1-t) t (-1+u)+2 m1^3 mH (1-t) t \[Sigma]1 (1+\[Sigma]1-u \[Sigma]1)+m1 mH (-1+\[Sigma]1) \[Sigma]1 (2 q2 (1-t) t+mH^2 \[Sigma]1 (-1+2 (-1+3 (1-t) t) u (-1+\[Sigma]1)+\[Sigma]1-2 (1-t) t \[Sigma]1))-(-1+\[Sigma]1) (q2-mH^2 \[Sigma]1^2) (2 q2 (1-t) t (-1+u)+mH^2 \[Sigma]1 (1-\[Sigma]1+2 (1-t) t \[Sigma]1+u (-2+4 (1-t) t+2 \[Sigma]1-6 (1-t) t \[Sigma]1)))+m1^2 (2 q2 (1-t) t (-1+u) (-2+\[Sigma]1)+mH^2 \[Sigma]1 (-1+\[Sigma]1-2 (1-t) t \[Sigma]1^2+2 u (1-\[Sigma]1+(1-t) t (-2+2 \[Sigma]1+\[Sigma]1^2)))))};


coefficients[local]={CL[V,2,Subscript[\[Phi], 3]]->u/mH,CL[V,2,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 3]]->(2 u)/(mH^2 \[Sigma]1),CL[V,3,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 3]]->(2 u (m1^2-q12+mH^2 \[Sigma]1^2))/(mH^2 \[Sigma]1),CL[V,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 3]]->(6 m1^2 (-1+2 u))/mH,CL[V,2,Subscript[\[Phi], 4]]->(-1+u)/mH,CL[V,2,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 4]]->(2 (-1+u))/(mH^2 \[Sigma]1),CL[V,3,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 4]]->(2 m1^2 (-1+u)-2 m1 mH \[Sigma]1-2 (-1+u) (q12-mH^2 \[Sigma]1^2))/(mH^2 \[Sigma]1),CL[V,2,Subscript[\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\), 4]]->(2-4 u)/(mH^2 \[Sigma]1),CL[V,3,Subscript[\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\), 4]]->(2 (m1^2 (1-2 u)+2 m1 mH \[Sigma]1+(-1+2 u) (q12-mH^2 \[Sigma]1^2)))/(mH^2 \[Sigma]1),CL[V,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4]]->-((6 m1)/(mH^2 \[Sigma]1)),CL[V,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4]]->-((6 m1 (m1^2-q12+m1 mH (1-2 u) \[Sigma]1+mH^2 \[Sigma]1^2))/(mH^2 \[Sigma]1)),CL[V,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 4]]->(6 m1)/(mH^2 \[Sigma]1),CL[V,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 4]]->(6 m1 (m1^2-q12+2 m1 mH (1-2 u) \[Sigma]1+mH^2 \[Sigma]1^2))/(mH^2 \[Sigma]1),CL[V,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4]]->(6 m1)/(mH^2 \[Sigma]1),CL[V,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4]]->(6 m1 (m1^2-q12+mH^2 \[Sigma]1^2))/(mH^2 \[Sigma]1),CL[V,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 4]]->2/(mH^2 \[Sigma]1),CL[V,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 4]]->(2 (m1^2-q12+mH^2 \[Sigma]1^2))/(mH^2 \[Sigma]1),CL[V,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 5]]->-((6 m1)/(mH^2 \[Sigma]1)),CL[V,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 5]]->-((6 m1 (m1^2-q12+2 m1 mH (1-2 u) \[Sigma]1+mH^2 \[Sigma]1^2))/(mH^2 \[Sigma]1)),CL[V,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5]]->-((6 m1)/(mH^2 \[Sigma]1)),CL[V,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5]]->-((6 m1 (m1^2-q12+m1 mH (1-2 u) \[Sigma]1+mH^2 \[Sigma]1^2))/(mH^2 \[Sigma]1)),CL[V,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5]]->-((6 m1)/(mH^2 \[Sigma]1)),CL[V,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5]]->-((6 m1 (m1^2-q12+mH^2 \[Sigma]1^2))/(mH^2 \[Sigma]1)),CL[V,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)]\), 5]]->-((2 m1)/mH),CL[V,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 5]]->-((4 m1)/mH),CL[V,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 6]]->(6 m1^2 (-1+2 u))/mH,CL[A1,1,Subscript[\[Phi], 3]]->u/(mH^2 \[Sigma]1),CL[A1,2,Subscript[\[Phi], 3]]->(m1^2 u-q12 u+2 m1 mH \[Sigma]1+mH^2 u \[Sigma]1^2)/(mH^2 \[Sigma]1),CL[A1,1,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 3]]->(2 u)/(mH^3 \[Sigma]1^2),CL[A1,2,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 3]]->(4 m1^2 u-4 q12 u+4 m1 mH \[Sigma]1-2 mH^2 u \[Sigma]1^2)/(mH^3 \[Sigma]1^2),CL[A1,3,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 3]]->(2 (m1^2-q12+mH^2 \[Sigma]1^2) (m1^2 u-q12 u+2 m1 mH \[Sigma]1+mH^2 u \[Sigma]1^2))/(mH^3 \[Sigma]1^2),CL[A1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 3]]->(6 m1 (m1 (-1+2 u)+2 mH \[Sigma]1))/(mH^2 \[Sigma]1),CL[A1,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 3]]->(6 m1^2 (m1^2 (-1+2 u)+2 m1 mH \[Sigma]1-(-1+2 u) (q12-mH^2 \[Sigma]1^2)))/(mH^2 \[Sigma]1),CL[A1,1,Subscript[\[Phi], 4]]->(-1+u)/(mH^2 \[Sigma]1),CL[A1,2,Subscript[\[Phi], 4]]->((-1+u) (m1^2-q12+mH^2 \[Sigma]1^2))/(mH^2 \[Sigma]1),CL[A1,1,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 4]]->(2 (-1+u))/(mH^3 \[Sigma]1^2),CL[A1,2,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 4]]->(4 m1^2 (-1+u)-4 q12 (-1+u)-2 m1 mH \[Sigma]1+2 mH^2 u \[Sigma]1^2)/(mH^3 \[Sigma]1^2),CL[A1,3,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 4]]->1/(mH^3 \[Sigma]1^2) 2 (m1^2-q12+2 m1 mH \[Sigma]1+mH^2 \[Sigma]1^2) (m1^2 (-1+u)+m1 mH (1-2 u) \[Sigma]1-(-1+u) (q12-mH^2 \[Sigma]1^2)),CL[A1,1,Subscript[\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\), 4]]->(2-4 u)/(mH^3 \[Sigma]1^2),CL[A1,2,Subscript[\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\), 4]]->-((2 (-1+2 u) (2 m1^2-2 q12+mH^2 \[Sigma]1^2))/(mH^3 \[Sigma]1^2)),CL[A1,3,Subscript[\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\), 4]]->-((2 (-1+2 u) (m1^4+(q12-mH^2 \[Sigma]1^2)^2-2 m1^2 (q12+mH^2 \[Sigma]1^2)))/(mH^3 \[Sigma]1^2)),CL[A1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4]]->(-6 m1+4 mH (-1+2 u) \[Sigma]1)/(mH^3 \[Sigma]1^2),CL[A1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4]]->-((2 (6 m1^3+m1^2 mH (-1+2 u) \[Sigma]1+2 mH (-1+2 u) \[Sigma]1 (q12-mH^2 \[Sigma]1^2)+m1 (-6 q12+2 mH^2 \[Sigma]1^2)))/(mH^3 \[Sigma]1^2)),CL[A1,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4]]->-(1/(mH^3 \[Sigma]1^2))6 m1 (m1^4-2 m1^2 q12+m1^3 mH (-1+2 u) \[Sigma]1+(q12-mH^2 \[Sigma]1^2)^2+m1 mH (-1+2 u) \[Sigma]1 (-q12+mH^2 \[Sigma]1^2)),CL[A1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 4]]->(6 m1+4 mH \[Sigma]1-8 mH u \[Sigma]1)/(mH^3 \[Sigma]1^2),CL[A1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 4]]->(4 (3 m1^3+m1^2 mH (1-2 u) \[Sigma]1+mH (-1+2 u) \[Sigma]1 (q12-mH^2 \[Sigma]1^2)-m1 (3 q12+2 mH^2 \[Sigma]1^2)))/(mH^3 \[Sigma]1^2),CL[A1,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 4]]->(6 m1 (m1^4+(q12-mH^2 \[Sigma]1^2)^2-2 m1^2 (q12+mH^2 \[Sigma]1^2)))/(mH^3 \[Sigma]1^2),CL[A1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4]]->(6 m1+4 mH \[Sigma]1-8 mH u \[Sigma]1)/(mH^3 \[Sigma]1^2),CL[A1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4]]->(4 (3 m1^3+2 m1^2 mH (-1+2 u) \[Sigma]1+mH (-1+2 u) \[Sigma]1 (q12-mH^2 \[Sigma]1^2)+m1 (-3 q12+4 mH^2 \[Sigma]1^2)))/(mH^3 \[Sigma]1^2),CL[A1,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4]]->(6 m1 (m1^2-q12+mH^2 \[Sigma]1^2) (m1^2-q12+2 m1 mH (-1+2 u) \[Sigma]1+mH^2 \[Sigma]1^2))/(mH^3 \[Sigma]1^2),CL[A1,1,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 4]]->2/(mH^3 \[Sigma]1^2),CL[A1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 4]]->(4 m1^2-4 q12+4 m1 mH \[Sigma]1+2 mH^2 (1-2 u) \[Sigma]1^2)/(mH^3 \[Sigma]1^2),CL[A1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 4]]->1/(mH^3 \[Sigma]1^2) 2 (m1^4+2 m1^3 mH \[Sigma]1+(q12-mH^2 \[Sigma]1^2)^2-2 m1^2 (q12+mH^2 (1-2 u) \[Sigma]1^2)+2 m1 (-mH q12 \[Sigma]1+mH^3 \[Sigma]1^3)),CL[A1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 5]]->(-6 m1+4 mH (-1+2 u) \[Sigma]1)/(mH^3 \[Sigma]1^2),CL[A1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 5]]->(4 (-3 m1^3+m1^2 mH (-1+2 u) \[Sigma]1+mH (-1+2 u) \[Sigma]1 (-q12+mH^2 \[Sigma]1^2)+m1 (3 q12+2 mH^2 \[Sigma]1^2)))/(mH^3 \[Sigma]1^2),CL[A1,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 5]]->-((6 m1 (m1^4+(q12-mH^2 \[Sigma]1^2)^2-2 m1^2 (q12+mH^2 \[Sigma]1^2)))/(mH^3 \[Sigma]1^2)),CL[A1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5]]->(-6 m1+4 mH (-1+2 u) \[Sigma]1)/(mH^3 \[Sigma]1^2),CL[A1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5]]->-((2 (6 m1^3+m1^2 mH (-1+2 u) \[Sigma]1+2 mH (-1+2 u) \[Sigma]1 (q12-mH^2 \[Sigma]1^2)+m1 (-6 q12+2 mH^2 \[Sigma]1^2)))/(mH^3 \[Sigma]1^2)),CL[A1,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5]]->-(1/(mH^3 \[Sigma]1^2))6 m1 (m1^4-2 m1^2 q12+m1^3 mH (-1+2 u) \[Sigma]1+(q12-mH^2 \[Sigma]1^2)^2+m1 mH (-1+2 u) \[Sigma]1 (-q12+mH^2 \[Sigma]1^2)),CL[A1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5]]->(-6 m1+4 mH (-1+2 u) \[Sigma]1)/(mH^3 \[Sigma]1^2),CL[A1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5]]->-((4 (3 m1^3+2 m1^2 mH (-1+2 u) \[Sigma]1+mH (-1+2 u) \[Sigma]1 (q12-mH^2 \[Sigma]1^2)+m1 (-3 q12+4 mH^2 \[Sigma]1^2)))/(mH^3 \[Sigma]1^2)),CL[A1,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5]]->-((6 m1 (m1^2-q12+mH^2 \[Sigma]1^2) (m1^2-q12+2 m1 mH (-1+2 u) \[Sigma]1+mH^2 \[Sigma]1^2))/(mH^3 \[Sigma]1^2)),CL[A1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)]\), 5]]->-((2 (m1+mH (1-2 u) \[Sigma]1))/(mH^2 \[Sigma]1)),CL[A1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)]\), 5]]->-((2 m1 (m1^2-q12+2 m1 mH (-1+2 u) \[Sigma]1+mH^2 \[Sigma]1^2))/(mH^2 \[Sigma]1)),CL[A1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 5]]->-((4 (m1-mH u \[Sigma]1))/(mH^2 \[Sigma]1)),CL[A1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 5]]->-((4 m1 (m1^2-q12+2 m1 mH u \[Sigma]1+mH^2 \[Sigma]1^2))/(mH^2 \[Sigma]1)),CL[A1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 6]]->(6 m1 (m1 (-1+2 u)+2 mH \[Sigma]1))/(mH^2 \[Sigma]1),CL[A1,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 6]]->(6 m1^2 (m1^2 (-1+2 u)+2 m1 mH \[Sigma]1-(-1+2 u) (q12-mH^2 \[Sigma]1^2)))/(mH^2 \[Sigma]1),CL[A2,2,Subscript[\[Phi], 3]]->(4 m1)/mH-u (1+2 \[Sigma]1),CL[A2,2,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 3]]->(2 u (-1+\[Sigma]1))/(mH \[Sigma]1),CL[A2,3,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 3]]->-((2 (4 m1 mH (1-2 \[Sigma]1) \[Sigma]1+mH^2 u \[Sigma]1^2 (-3+2 \[Sigma]1)+q12 u (-1+2 \[Sigma]1)+m1^2 (u+2 u \[Sigma]1)))/(mH \[Sigma]1)),CL[A2,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 3]]->-6 m1 (-4 mH (-1+\[Sigma]1) \[Sigma]1+m1 (-1+2 u) (-3+2 \[Sigma]1)),CL[A2,2,Subscript[\[Phi], 4]]->-(-1+u) (-3+2 \[Sigma]1),CL[A2,2,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 4]]->(2 (-1+u) (-1+\[Sigma]1))/(mH \[Sigma]1),CL[A2,3,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 4]]->-(1/(mH \[Sigma]1))2 (q12 (-1+u) (-1+2 \[Sigma]1)+m1^2 (-1+u) (1+2 \[Sigma]1)+m1 mH \[Sigma]1 (-3+4 \[Sigma]1)+mH^2 \[Sigma]1^2 (1+u-2 u \[Sigma]1)),CL[A2,2,Subscript[\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\), 4]]->-((2 (-1+2 u) (-1+\[Sigma]1))/(mH \[Sigma]1)),CL[A2,3,Subscript[\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\), 4]]->(2 (-2 m1 mH \[Sigma]1+m1^2 (-1+2 u) (1+2 \[Sigma]1)+(-1+2 u) (-1+2 \[Sigma]1) (q12-mH^2 \[Sigma]1^2)))/(mH \[Sigma]1),CL[A2,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4]]->4 (-1+2 u) (-2+\[Sigma]1)+(m1 (18-8 \[Sigma]1))/(mH \[Sigma]1),CL[A2,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4]]->1/(mH \[Sigma]1) 6 (3 m1^3+3 m1^2 mH (1-2 u) \[Sigma]1+m1 (-3+4 \[Sigma]1) (q12-mH^2 \[Sigma]1^2)+2 mH (-1+2 u) (-1+\[Sigma]1) \[Sigma]1 (-q12+mH^2 \[Sigma]1^2)),CL[A2,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 4]]->-8-8 u (-2+\[Sigma]1)+4 \[Sigma]1+(2 m1 (-9+4 \[Sigma]1))/(mH \[Sigma]1),CL[A2,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 4]]->-(1/(mH \[Sigma]1))6 (3 m1^3-m1 mH^2 \[Sigma]1^2+2 m1^2 mH (1-2 u) \[Sigma]1^2+m1 q12 (-3+4 \[Sigma]1)+2 mH (-1+2 u) (-1+\[Sigma]1) \[Sigma]1 (-q12+mH^2 \[Sigma]1^2)),CL[A2,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4]]->-8-8 u (-2+\[Sigma]1)+4 \[Sigma]1+(2 m1 (-9+4 \[Sigma]1))/(mH \[Sigma]1),CL[A2,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4]]->-(1/(mH \[Sigma]1))6 (3 m1^3+2 m1^2 mH (-1+2 u) (-3+\[Sigma]1) \[Sigma]1+m1 mH^2 (7-8 \[Sigma]1) \[Sigma]1^2+m1 q12 (-3+4 \[Sigma]1)+2 mH (-1+2 u) (-1+\[Sigma]1) \[Sigma]1 (-q12+mH^2 \[Sigma]1^2)),CL[A2,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 4]]->(2 (-1+\[Sigma]1))/(mH \[Sigma]1),CL[A2,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 4]]->-((2 (4 m1 mH (1-2 \[Sigma]1) \[Sigma]1+mH^2 (1+4 u (-1+\[Sigma]1)-2 \[Sigma]1) \[Sigma]1^2+q12 (-1+2 \[Sigma]1)+m1^2 (1+2 \[Sigma]1)))/(mH \[Sigma]1)),CL[A2,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 5]]->4 (-1+2 u) (-2+\[Sigma]1)+(m1 (18-8 \[Sigma]1))/(mH \[Sigma]1),CL[A2,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 5]]->1/(mH \[Sigma]1) 6 (3 m1^3-m1 mH^2 \[Sigma]1^2+2 m1^2 mH (1-2 u) \[Sigma]1^2+m1 q12 (-3+4 \[Sigma]1)+2 mH (-1+2 u) (-1+\[Sigma]1) \[Sigma]1 (-q12+mH^2 \[Sigma]1^2)),CL[A2,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5]]->4 (-1+2 u) (-2+\[Sigma]1)+(m1 (18-8 \[Sigma]1))/(mH \[Sigma]1),CL[A2,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5]]->1/(mH \[Sigma]1) 6 (3 m1^3+3 m1^2 mH (1-2 u) \[Sigma]1+m1 (-3+4 \[Sigma]1) (q12-mH^2 \[Sigma]1^2)+2 mH (-1+2 u) (-1+\[Sigma]1) \[Sigma]1 (-q12+mH^2 \[Sigma]1^2)),CL[A2,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5]]->4 (-1+2 u) (-2+\[Sigma]1)+(m1 (18-8 \[Sigma]1))/(mH \[Sigma]1),CL[A2,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5]]->1/(mH \[Sigma]1) 6 (3 m1^3+2 m1^2 mH (-1+2 u) (-3+\[Sigma]1) \[Sigma]1+m1 mH^2 (7-8 \[Sigma]1) \[Sigma]1^2+m1 q12 (-3+4 \[Sigma]1)+2 mH (-1+2 u) (-1+\[Sigma]1) \[Sigma]1 (-q12+mH^2 \[Sigma]1^2)),CL[A2,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)]\), 5]]->m1 (6-8 \[Sigma]1)+4 mH (-1+2 u) (-1+\[Sigma]1) \[Sigma]1,CL[A2,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 5]]->8 mH u (-1+\[Sigma]1) \[Sigma]1-4 m1 (-3+4 \[Sigma]1),CL[A2,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 6]]->-6 m1 (-4 mH (-1+\[Sigma]1) \[Sigma]1+m1 (-1+2 u) (-3+2 \[Sigma]1)),CL[A30,2,Subscript[\[Phi], 3]]->(4 m1)/mH+u (5-2 \[Sigma]1),CL[A30,2,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 3]]->(2 u (-3+\[Sigma]1))/(mH \[Sigma]1),CL[A30,3,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 3]]->-((2 (4 m1 mH (3-2 \[Sigma]1) \[Sigma]1+q12 u (-3+2 \[Sigma]1)+m1^2 u (3+2 \[Sigma]1)+mH^2 u \[Sigma]1 (8-9 \[Sigma]1+2 \[Sigma]1^2)))/(mH \[Sigma]1)),CL[A30,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 3]]->-6 m1 (m1 (-1+2 u) (-1+2 \[Sigma]1)-4 mH (2-3 \[Sigma]1+\[Sigma]1^2)),CL[A30,2,Subscript[\[Phi], 4]]->-1+u+2 \[Sigma]1-2 u \[Sigma]1,CL[A30,2,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 4]]->(2 (-1+u) (-3+\[Sigma]1))/(mH \[Sigma]1),CL[A30,3,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 4]]->1/(mH \[Sigma]1) (2 m1 mH (5-4 \[Sigma]1) \[Sigma]1-2 q12 (-1+u) (-3+2 \[Sigma]1)-2 m1^2 (-1+u) (3+2 \[Sigma]1)+2 mH^2 \[Sigma]1 (4-3 (1+u) \[Sigma]1+2 u \[Sigma]1^2)),CL[A30,2,Subscript[\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\), 4]]->-((2 (-1+2 u) (-3+\[Sigma]1))/(mH \[Sigma]1)),CL[A30,3,Subscript[\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\), 4]]->(2 (2 m1 mH \[Sigma]1+m1^2 (-1+2 u) (3+2 \[Sigma]1)+(-1+2 u) (-3+2 \[Sigma]1) (q12-mH^2 \[Sigma]1^2)))/(mH \[Sigma]1),CL[A30,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4]]->(m1 (30-8 \[Sigma]1)+4 mH (-1+2 u) (6-6 \[Sigma]1+\[Sigma]1^2))/(mH \[Sigma]1),CL[A30,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4]]->1/(mH \[Sigma]1) 6 (5 m1^3+m1^2 mH (-4-2 u (-4+\[Sigma]1)+\[Sigma]1)+m1 (-5+4 \[Sigma]1) (q12-mH^2 \[Sigma]1^2)+2 mH (-1+2 u) (2-3 \[Sigma]1+\[Sigma]1^2) (-q12+mH^2 \[Sigma]1^2)),CL[A30,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 4]]->(m1 (-30+8 \[Sigma]1)-4 mH (-1+2 u) (6-6 \[Sigma]1+\[Sigma]1^2))/(mH \[Sigma]1),CL[A30,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 4]]->-(1/(mH \[Sigma]1))6 (5 m1^3+m1 mH^2 (8-7 \[Sigma]1) \[Sigma]1+m1 q12 (-5+4 \[Sigma]1)-2 m1^2 mH (-1+2 u) (-2+\[Sigma]1^2)+2 mH (-1+2 u) (2-3 \[Sigma]1+\[Sigma]1^2) (-q12+mH^2 \[Sigma]1^2)),CL[A30,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4]]->(m1 (-30+8 \[Sigma]1)-4 mH (-1+2 u) (6-6 \[Sigma]1+\[Sigma]1^2))/(mH \[Sigma]1),CL[A30,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4]]->-(1/(mH \[Sigma]1))6 (5 m1^3+m1 q12 (-5+4 \[Sigma]1)+m1 mH^2 \[Sigma]1 (-8+17 \[Sigma]1-8 \[Sigma]1^2)+2 m1^2 mH (-1+2 u) (2-\[Sigma]1+\[Sigma]1^2)+2 mH (-1+2 u) (2-3 \[Sigma]1+\[Sigma]1^2) (-q12+mH^2 \[Sigma]1^2)),CL[A30,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 4]]->(2 (-3+\[Sigma]1))/(mH \[Sigma]1),CL[A30,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 4]]->-(1/(mH \[Sigma]1))2 (4 m1 mH (3-2 \[Sigma]1) \[Sigma]1+q12 (-3+2 \[Sigma]1)+m1^2 (3+2 \[Sigma]1)+mH^2 \[Sigma]1 ((3-2 \[Sigma]1) \[Sigma]1+4 u (2-3 \[Sigma]1+\[Sigma]1^2))),CL[A30,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 5]]->(m1 (30-8 \[Sigma]1)+4 mH (-1+2 u) (6-6 \[Sigma]1+\[Sigma]1^2))/(mH \[Sigma]1),CL[A30,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 5]]->1/(mH \[Sigma]1) 6 (5 m1^3+m1 mH^2 (8-7 \[Sigma]1) \[Sigma]1+m1 q12 (-5+4 \[Sigma]1)-2 m1^2 mH (-1+2 u) (-2+\[Sigma]1^2)+2 mH (-1+2 u) (2-3 \[Sigma]1+\[Sigma]1^2) (-q12+mH^2 \[Sigma]1^2)),CL[A30,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5]]->(m1 (30-8 \[Sigma]1)+4 mH (-1+2 u) (6-6 \[Sigma]1+\[Sigma]1^2))/(mH \[Sigma]1),CL[A30,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5]]->1/(mH \[Sigma]1) 6 (5 m1^3+m1^2 mH (-4-2 u (-4+\[Sigma]1)+\[Sigma]1)+m1 (-5+4 \[Sigma]1) (q12-mH^2 \[Sigma]1^2)+2 mH (-1+2 u) (2-3 \[Sigma]1+\[Sigma]1^2) (-q12+mH^2 \[Sigma]1^2)),CL[A30,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5]]->(m1 (30-8 \[Sigma]1)+4 mH (-1+2 u) (6-6 \[Sigma]1+\[Sigma]1^2))/(mH \[Sigma]1),CL[A30,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5]]->1/(mH \[Sigma]1) 6 (5 m1^3+m1 q12 (-5+4 \[Sigma]1)+m1 mH^2 \[Sigma]1 (-8+17 \[Sigma]1-8 \[Sigma]1^2)+2 m1^2 mH (-1+2 u) (2-\[Sigma]1+\[Sigma]1^2)+2 mH (-1+2 u) (2-3 \[Sigma]1+\[Sigma]1^2) (-q12+mH^2 \[Sigma]1^2)),CL[A30,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)]\), 5]]->m1 (10-8 \[Sigma]1)+4 mH (-1+2 u) (2-3 \[Sigma]1+\[Sigma]1^2),CL[A30,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 5]]->4 m1 (5-4 \[Sigma]1)+8 mH u (2-3 \[Sigma]1+\[Sigma]1^2),CL[A30,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 6]]->-6 m1 (m1 (-1+2 u) (-1+2 \[Sigma]1)-4 mH (2-3 \[Sigma]1+\[Sigma]1^2)),CL[T1,2,Subscript[\[Phi], 3]]->m1/mH+u \[Sigma]1,CL[T1,2,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 3]]->(2 m1-mH u \[Sigma]1)/(mH^2 \[Sigma]1),CL[T1,3,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 3]]->(2 (m1+mH u \[Sigma]1) (m1^2-q12+mH^2 \[Sigma]1^2))/(mH^2 \[Sigma]1),CL[T1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 3]]->(6 m1)/mH,CL[T1,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 3]]->(6 m1^2 (m1+mH (-1+2 u) \[Sigma]1))/mH,CL[T1,2,Subscript[\[Phi], 4]]->(-1+u) \[Sigma]1,CL[T1,2,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 4]]->u/mH,CL[T1,3,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 4]]->-((2 (q12 (-1+u)+(m1+mH \[Sigma]1) (m1 u-mH (-1+u) \[Sigma]1)))/mH),CL[T1,2,Subscript[\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\), 4]]->(-2 m1+mH (1-2 u) \[Sigma]1)/(mH^2 \[Sigma]1),CL[T1,3,Subscript[\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\), 4]]->-((2 (m1^3+m1^2 mH (1-2 u) \[Sigma]1+mH (-1+2 u) \[Sigma]1 (-q12+mH^2 \[Sigma]1^2)-m1 (q12+mH^2 \[Sigma]1^2)))/(mH^2 \[Sigma]1)),CL[T1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4]]->(-2+4 u)/(mH^2 \[Sigma]1),CL[T1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4]]->-((2 (m1^2 (-2+4 u)+m1 mH \[Sigma]1+(-1+2 u) (q12-mH^2 \[Sigma]1^2)))/(mH^2 \[Sigma]1)),CL[T1,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4]]->-((6 m1 (m1^3 (-1+2 u)+m1 (q12-2 q12 u)-mH q12 \[Sigma]1+mH^3 \[Sigma]1^3))/(mH^2 \[Sigma]1)),CL[T1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 4]]->(2-4 u)/(mH^2 \[Sigma]1),CL[T1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 4]]->(m1^2 (-4+8 u)-4 m1 mH \[Sigma]1+2 (-1+2 u) (q12-mH^2 \[Sigma]1^2))/(mH^2 \[Sigma]1),CL[T1,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 4]]->(6 m1 (m1^3 (-1+2 u)-m1^2 mH \[Sigma]1-mH q12 \[Sigma]1+mH^3 \[Sigma]1^3-m1 (-1+2 u) (q12+mH^2 \[Sigma]1^2)))/(mH^2 \[Sigma]1),CL[T1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4]]->(2-4 u)/(mH^2 \[Sigma]1),CL[T1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4]]->(m1^2 (-4+8 u)+8 m1 mH \[Sigma]1+2 (-1+2 u) (q12-mH^2 \[Sigma]1^2))/(mH^2 \[Sigma]1),CL[T1,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4]]->(6 m1 (m1 (-1+2 u)+mH \[Sigma]1) (m1^2-q12+mH^2 \[Sigma]1^2))/(mH^2 \[Sigma]1),CL[T1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 4]]->(2 m1+mH \[Sigma]1-2 mH u \[Sigma]1)/(mH^2 \[Sigma]1),CL[T1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 4]]->(2 (m1^3-mH q12 \[Sigma]1+m1^2 mH (-1+2 u) \[Sigma]1+mH^3 \[Sigma]1^3+m1 (-q12+mH^2 \[Sigma]1^2)))/(mH^2 \[Sigma]1),CL[T1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 5]]->(-2+4 u)/(mH^2 \[Sigma]1),CL[T1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 5]]->(m1^2 (4-8 u)+4 m1 mH \[Sigma]1-2 (-1+2 u) (q12-mH^2 \[Sigma]1^2))/(mH^2 \[Sigma]1),CL[T1,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 5]]->-((6 m1 (m1^3 (-1+2 u)-m1^2 mH \[Sigma]1-mH q12 \[Sigma]1+mH^3 \[Sigma]1^3-m1 (-1+2 u) (q12+mH^2 \[Sigma]1^2)))/(mH^2 \[Sigma]1)),CL[T1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5]]->(-2+4 u)/(mH^2 \[Sigma]1),CL[T1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5]]->-((2 (m1^2 (-2+4 u)+m1 mH \[Sigma]1+(-1+2 u) (q12-mH^2 \[Sigma]1^2)))/(mH^2 \[Sigma]1)),CL[T1,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5]]->-((6 m1 (m1^3 (-1+2 u)+m1 (q12-2 q12 u)-mH q12 \[Sigma]1+mH^3 \[Sigma]1^3))/(mH^2 \[Sigma]1)),CL[T1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5]]->(-2+4 u)/(mH^2 \[Sigma]1),CL[T1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5]]->(m1^2 (4-8 u)-8 m1 mH \[Sigma]1-2 (-1+2 u) (q12-mH^2 \[Sigma]1^2))/(mH^2 \[Sigma]1),CL[T1,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5]]->-((6 m1 (m1 (-1+2 u)+mH \[Sigma]1) (m1^2-q12+mH^2 \[Sigma]1^2))/(mH^2 \[Sigma]1)),CL[T1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)]\), 5]]->(-1+2 u)/mH,CL[T1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)]\), 5]]->(2 m1 (m1-2 m1 u-mH \[Sigma]1))/mH,CL[T1,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 5]]->(2 u)/mH,CL[T1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 5]]->-((4 m1 (m1 u+mH \[Sigma]1))/mH),CL[T1,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 6]]->(6 m1)/mH,CL[T1,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 6]]->(6 m1^2 (m1+mH (-1+2 u) \[Sigma]1))/mH,CL[T23A,2,Subscript[\[Phi], 3]]->m1/mH+u (-((4 q12)/mH^2)+\[Sigma]1),CL[T23A,2,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 3]]->(2 m1-mH u \[Sigma]1)/(mH^2 \[Sigma]1),CL[T23A,3,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 3]]->(2 (m1^3+m1^2 mH u \[Sigma]1+mH q12 u (3-4 \[Sigma]1) \[Sigma]1+m1 mH^2 \[Sigma]1^2+mH^3 u \[Sigma]1^3+m1 q12 (-1+4 \[Sigma]1)))/(mH^2 \[Sigma]1),CL[T23A,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 3]]->(6 m1)/mH,CL[T23A,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 3]]->(6 m1 (m1^2+4 q12 (-1+\[Sigma]1)+m1 mH (-1+2 u) \[Sigma]1))/mH,CL[T23A,2,Subscript[\[Phi], 4]]->(-1+u) \[Sigma]1,CL[T23A,2,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 4]]->u/mH,CL[T23A,3,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 4]]->-((2 (q12 (1+u-2 \[Sigma]1)+(m1+mH \[Sigma]1) (m1 u-mH (-1+u) \[Sigma]1)))/mH),CL[T23A,2,Subscript[\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\), 4]]->(-2 m1+mH (1-2 u) \[Sigma]1)/(mH^2 \[Sigma]1),CL[T23A,3,Subscript[\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\), 4]]->-(1/(mH^2 \[Sigma]1))2 (m1^3+m1^2 mH (1-2 u) \[Sigma]1+mH (-1+2 u) \[Sigma]1 (-q12+mH^2 \[Sigma]1^2)-m1 (q12-4 q12 \[Sigma]1+mH^2 \[Sigma]1^2)),CL[T23A,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4]]->(-2+4 u)/(mH^2 \[Sigma]1),CL[T23A,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4]]->-((2 (m1^2 (-2+4 u)+m1 mH \[Sigma]1-(-1+2 u) (mH^2 \[Sigma]1^2+q12 (-7+4 \[Sigma]1))))/(mH^2 \[Sigma]1)),CL[T23A,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4]]->-(1/(mH^2 \[Sigma]1))6 (m1^4 (-1+2 u)+m1^2 q12 (-1+2 u) (1+2 \[Sigma]1)+2 q12 (-1+2 u) (-1+\[Sigma]1) (q12-mH^2 \[Sigma]1^2)+m1 (-mH q12 \[Sigma]1+mH^3 \[Sigma]1^3)),CL[T23A,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 4]]->(2-4 u)/(mH^2 \[Sigma]1),CL[T23A,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 4]]->(m1^2 (-4+8 u)-4 m1 mH \[Sigma]1-2 (-1+2 u) (mH^2 \[Sigma]1^2+q12 (-7+4 \[Sigma]1)))/(mH^2 \[Sigma]1),CL[T23A,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 4]]->1/(mH^2 \[Sigma]1) 6 (m1^4 (-1+2 u)-m1^3 mH \[Sigma]1+m1 mH q12 (3-4 \[Sigma]1) \[Sigma]1+m1 mH^3 \[Sigma]1^3+2 q12 (-1+2 u) (-1+\[Sigma]1) (q12-mH^2 \[Sigma]1^2)+m1^2 (-1+2 u) (q12+2 q12 \[Sigma]1-mH^2 \[Sigma]1^2)),CL[T23A,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4]]->(2-4 u)/(mH^2 \[Sigma]1),CL[T23A,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4]]->(m1^2 (-4+8 u)+8 m1 mH \[Sigma]1-2 (-1+2 u) (mH^2 \[Sigma]1^2+q12 (-7+4 \[Sigma]1)))/(mH^2 \[Sigma]1),CL[T23A,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4]]->1/(mH^2 \[Sigma]1) 6 (m1^4 (-1+2 u)+m1^3 mH \[Sigma]1+m1 mH^3 \[Sigma]1^3+m1 mH q12 \[Sigma]1 (-5+4 \[Sigma]1)+2 q12 (-1+2 u) (-1+\[Sigma]1) (q12-mH^2 \[Sigma]1^2)+m1^2 (-1+2 u) (q12+2 q12 \[Sigma]1+mH^2 \[Sigma]1^2)),CL[T23A,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 4]]->(2 m1+mH \[Sigma]1-2 mH u \[Sigma]1)/(mH^2 \[Sigma]1),CL[T23A,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 4]]->1/(mH^2 \[Sigma]1) 2 (m1^3+m1^2 mH (-1+2 u) \[Sigma]1+mH q12 (-1-4 u (-1+\[Sigma]1)) \[Sigma]1+mH^3 \[Sigma]1^3+m1 (mH^2 \[Sigma]1^2+q12 (-1+4 \[Sigma]1))),CL[T23A,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 5]]->(-2+4 u)/(mH^2 \[Sigma]1),CL[T23A,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 5]]->(m1^2 (4-8 u)+4 m1 mH \[Sigma]1+2 (-1+2 u) (mH^2 \[Sigma]1^2+q12 (-7+4 \[Sigma]1)))/(mH^2 \[Sigma]1),CL[T23A,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 5]]->-(1/(mH^2 \[Sigma]1))6 (m1^4 (-1+2 u)-m1^3 mH \[Sigma]1+m1 mH q12 (3-4 \[Sigma]1) \[Sigma]1+m1 mH^3 \[Sigma]1^3+2 q12 (-1+2 u) (-1+\[Sigma]1) (q12-mH^2 \[Sigma]1^2)+m1^2 (-1+2 u) (q12+2 q12 \[Sigma]1-mH^2 \[Sigma]1^2)),CL[T23A,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5]]->(-2+4 u)/(mH^2 \[Sigma]1),CL[T23A,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5]]->-((2 (m1^2 (-2+4 u)+m1 mH \[Sigma]1-(-1+2 u) (mH^2 \[Sigma]1^2+q12 (-7+4 \[Sigma]1))))/(mH^2 \[Sigma]1)),CL[T23A,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5]]->-(1/(mH^2 \[Sigma]1))6 (m1^4 (-1+2 u)+m1^2 q12 (-1+2 u) (1+2 \[Sigma]1)+2 q12 (-1+2 u) (-1+\[Sigma]1) (q12-mH^2 \[Sigma]1^2)+m1 (-mH q12 \[Sigma]1+mH^3 \[Sigma]1^3)),CL[T23A,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5]]->(-2+4 u)/(mH^2 \[Sigma]1),CL[T23A,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5]]->(m1^2 (4-8 u)-8 m1 mH \[Sigma]1+2 (-1+2 u) (mH^2 \[Sigma]1^2+q12 (-7+4 \[Sigma]1)))/(mH^2 \[Sigma]1),CL[T23A,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5]]->-(1/(mH^2 \[Sigma]1))6 (m1^4 (-1+2 u)+m1^3 mH \[Sigma]1+m1 mH^3 \[Sigma]1^3+m1 mH q12 \[Sigma]1 (-5+4 \[Sigma]1)+2 q12 (-1+2 u) (-1+\[Sigma]1) (q12-mH^2 \[Sigma]1^2)+m1^2 (-1+2 u) (q12+2 q12 \[Sigma]1+mH^2 \[Sigma]1^2)),CL[T23A,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)]\), 5]]->(-1+2 u)/mH,CL[T23A,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)]\), 5]]->(m1^2 (2-4 u)+4 q12 (-1+2 u) (-1+\[Sigma]1)-2 m1 mH \[Sigma]1)/mH,CL[T23A,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 5]]->(2 u)/mH,CL[T23A,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 5]]->-((4 (m1^2 u-2 q12 u (-1+\[Sigma]1)+m1 mH \[Sigma]1))/mH),CL[T23A,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 6]]->(6 m1)/mH,CL[T23A,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 6]]->(6 m1 (m1^2+4 q12 (-1+\[Sigma]1)+m1 mH (-1+2 u) \[Sigma]1))/mH,CL[T23B,1,Subscript[\[Phi], 3]]->-((2 u)/(mH^2 \[Sigma]1)),CL[T23B,2,Subscript[\[Phi], 3]]->(-2 m1^2 u+q12 u (2-4 \[Sigma]1)+m1 mH \[Sigma]1+mH^2 u \[Sigma]1 (-1+3 \[Sigma]1))/(mH^2 \[Sigma]1),CL[T23B,2,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 3]]->(6 m1+mH u (2-5 \[Sigma]1))/(mH^2 \[Sigma]1),CL[T23B,3,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 3]]->1/(mH^2 \[Sigma]1) 2 (3 m1^3-m1^2 mH u (-1+\[Sigma]1)-m1 mH^2 \[Sigma]1^2+m1 q12 (-3+4 \[Sigma]1)+mH u (-1+\[Sigma]1) (q12-4 q12 \[Sigma]1+3 mH^2 \[Sigma]1^2)),CL[T23B,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 3]]->(6 m1 (-2+3 \[Sigma]1))/(mH \[Sigma]1),CL[T23B,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 3]]->(6 m1 (m1 mH (-1+2 u) (-1+\[Sigma]1) \[Sigma]1+m1^2 (-2+3 \[Sigma]1)-2 (-1+\[Sigma]1) (q12-2 q12 \[Sigma]1+mH^2 \[Sigma]1^2)))/(mH \[Sigma]1),CL[T23B,2,Subscript[\[Phi], 4]]->(-1+u) (-1+\[Sigma]1),CL[T23B,2,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 4]]->(u (-2+\[Sigma]1)+2 \[Sigma]1)/(mH \[Sigma]1),CL[T23B,3,Subscript[\!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\), 4]]->-((2 (m1 mH (-1+\[Sigma]1) \[Sigma]1+m1^2 (u-\[Sigma]1+u \[Sigma]1)+(-1+\[Sigma]1) (q12 (u-2 \[Sigma]1)-mH^2 (-2+u) \[Sigma]1^2)))/(mH \[Sigma]1)),CL[T23B,2,Subscript[\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\), 4]]->(-6 m1+mH (-2-2 u (-2+\[Sigma]1)+\[Sigma]1))/(mH^2 \[Sigma]1),CL[T23B,3,Subscript[\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\), 4]]->-(1/(mH^2 \[Sigma]1))2 (3 m1^3+m1 mH^2 (2-3 \[Sigma]1) \[Sigma]1-m1^2 mH (-1+2 u) (1+\[Sigma]1)+m1 q12 (-3+4 \[Sigma]1)+mH (-1+2 u) (-1+\[Sigma]1) (-q12+mH^2 \[Sigma]1^2)),CL[T23B,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4]]->(6 (-1+2 u) (-1+\[Sigma]1))/(mH^2 \[Sigma]1^2),CL[T23B,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4]]->1/(mH^2 \[Sigma]1^2) (-2 m1 mH (-3+\[Sigma]1) \[Sigma]1-6 m1^2 (-1+2 u) (2+\[Sigma]1)+4 (-1+2 u) (mH^2 \[Sigma]1^3+q12 (3-6 \[Sigma]1+2 \[Sigma]1^2))),CL[T23B,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 4]]->-(1/(mH^2 \[Sigma]1^2))6 (-m1^3 mH \[Sigma]1+m1^4 (-1+2 u) (1+2 \[Sigma]1)+m1 mH (-1+\[Sigma]1) \[Sigma]1 (-q12+mH^2 \[Sigma]1^2)+(-1+2 u) (-1+\[Sigma]1) (-2 mH^2 q12 \[Sigma]1^3+mH^4 \[Sigma]1^4+q12^2 (-1+2 \[Sigma]1))+m1^2 (-1+2 u) (mH^2 (1-2 \[Sigma]1) \[Sigma]1^2+q12 (-2+\[Sigma]1+2 \[Sigma]1^2))),CL[T23B,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 4]]->-((6 (-1+2 u) (-1+\[Sigma]1))/(mH^2 \[Sigma]1^2)),CL[T23B,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 4]]->(2 m1 mH (3-8 \[Sigma]1) \[Sigma]1+6 m1^2 (-1+2 u) (2+\[Sigma]1)-4 (-1+2 u) (mH^2 \[Sigma]1^3+q12 (3-6 \[Sigma]1+2 \[Sigma]1^2)))/(mH^2 \[Sigma]1^2),CL[T23B,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 4]]->1/(mH^2 \[Sigma]1^2) 6 (m1^3 mH (1-3 \[Sigma]1) \[Sigma]1+m1^4 (-1+2 u) (1+2 \[Sigma]1)+m1 mH (-1+\[Sigma]1) \[Sigma]1 (q12-4 q12 \[Sigma]1+3 mH^2 \[Sigma]1^2)+(-1+2 u) (-1+\[Sigma]1) (-2 mH^2 q12 \[Sigma]1^3+mH^4 \[Sigma]1^4+q12^2 (-1+2 \[Sigma]1))+m1^2 (-1+2 u) (mH^2 (2-3 \[Sigma]1) \[Sigma]1^2+q12 (-2+\[Sigma]1+2 \[Sigma]1^2))),CL[T23B,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4]]->-((6 (-1+2 u) (-1+\[Sigma]1))/(mH^2 \[Sigma]1^2)),CL[T23B,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4]]->1/(mH^2 \[Sigma]1^2) (6 m1^2 (-1+2 u) (2+\[Sigma]1)+2 m1 mH \[Sigma]1 (-9+10 \[Sigma]1)-4 (-1+2 u) (mH^2 \[Sigma]1^3+q12 (3-6 \[Sigma]1+2 \[Sigma]1^2))),CL[T23B,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 4]]->1/(mH^2 \[Sigma]1^2) 6 (3 m1^3 mH (-1+\[Sigma]1) \[Sigma]1+m1^4 (-1+2 u) (1+2 \[Sigma]1)-m1 mH (-1+\[Sigma]1) \[Sigma]1 (q12 (3-4 \[Sigma]1)+mH^2 \[Sigma]1^2)+(-1+2 u) (-1+\[Sigma]1) (-2 mH^2 q12 \[Sigma]1^3+mH^4 \[Sigma]1^4+q12^2 (-1+2 \[Sigma]1))+m1^2 (-1+2 u) (-mH^2 \[Sigma]1^3+q12 (-2+\[Sigma]1+2 \[Sigma]1^2))),CL[T23B,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 4]]->(6 m1+mH (-2+u (4-6 \[Sigma]1)+\[Sigma]1))/(mH^2 \[Sigma]1),CL[T23B,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 4]]->1/(mH^2 \[Sigma]1) 2 (3 m1^3+m1^2 mH (-1+2 u-\[Sigma]1)+m1 (-mH^2 \[Sigma]1^2+q12 (-3+4 \[Sigma]1))+mH (-1+\[Sigma]1) (mH^2 (1+2 u) \[Sigma]1^2+q12 (-1+2 u-4 u \[Sigma]1))),CL[T23B,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 5]]->(6 (-1+2 u) (-1+\[Sigma]1))/(mH^2 \[Sigma]1^2),CL[T23B,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 5]]->1/(mH^2 \[Sigma]1^2) (-6 m1^2 (-1+2 u) (2+\[Sigma]1)+2 m1 mH \[Sigma]1 (-3+8 \[Sigma]1)+4 (-1+2 u) (mH^2 \[Sigma]1^3+q12 (3-6 \[Sigma]1+2 \[Sigma]1^2))),CL[T23B,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(_\)], \(_\)]\), 5]]->-(1/(mH^2 \[Sigma]1^2))6 (m1^3 mH (1-3 \[Sigma]1) \[Sigma]1+m1^4 (-1+2 u) (1+2 \[Sigma]1)+m1 mH (-1+\[Sigma]1) \[Sigma]1 (q12-4 q12 \[Sigma]1+3 mH^2 \[Sigma]1^2)+(-1+2 u) (-1+\[Sigma]1) (-2 mH^2 q12 \[Sigma]1^3+mH^4 \[Sigma]1^4+q12^2 (-1+2 \[Sigma]1))+m1^2 (-1+2 u) (mH^2 (2-3 \[Sigma]1) \[Sigma]1^2+q12 (-2+\[Sigma]1+2 \[Sigma]1^2))),CL[T23B,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5]]->(6 (-1+2 u) (-1+\[Sigma]1))/(mH^2 \[Sigma]1^2),CL[T23B,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5]]->1/(mH^2 \[Sigma]1^2) (-2 m1 mH (-3+\[Sigma]1) \[Sigma]1-6 m1^2 (-1+2 u) (2+\[Sigma]1)+4 (-1+2 u) (mH^2 \[Sigma]1^3+q12 (3-6 \[Sigma]1+2 \[Sigma]1^2))),CL[T23B,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)], \(_\)]\), 5]]->-(1/(mH^2 \[Sigma]1^2))6 (-m1^3 mH \[Sigma]1+m1^4 (-1+2 u) (1+2 \[Sigma]1)+m1 mH (-1+\[Sigma]1) \[Sigma]1 (-q12+mH^2 \[Sigma]1^2)+(-1+2 u) (-1+\[Sigma]1) (-2 mH^2 q12 \[Sigma]1^3+mH^4 \[Sigma]1^4+q12^2 (-1+2 \[Sigma]1))+m1^2 (-1+2 u) (mH^2 (1-2 \[Sigma]1) \[Sigma]1^2+q12 (-2+\[Sigma]1+2 \[Sigma]1^2))),CL[T23B,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5]]->(6 (-1+2 u) (-1+\[Sigma]1))/(mH^2 \[Sigma]1^2),CL[T23B,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5]]->1/(mH^2 \[Sigma]1^2) (2 m1 mH (9-10 \[Sigma]1) \[Sigma]1-6 m1^2 (-1+2 u) (2+\[Sigma]1)+4 (-1+2 u) (mH^2 \[Sigma]1^3+q12 (3-6 \[Sigma]1+2 \[Sigma]1^2))),CL[T23B,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)], \(_\)]\), 5]]->-(1/(mH^2 \[Sigma]1^2))6 (3 m1^3 mH (-1+\[Sigma]1) \[Sigma]1+m1^4 (-1+2 u) (1+2 \[Sigma]1)-m1 mH (-1+\[Sigma]1) \[Sigma]1 (q12 (3-4 \[Sigma]1)+mH^2 \[Sigma]1^2)+(-1+2 u) (-1+\[Sigma]1) (-2 mH^2 q12 \[Sigma]1^3+mH^4 \[Sigma]1^4+q12^2 (-1+2 \[Sigma]1))+m1^2 (-1+2 u) (-mH^2 \[Sigma]1^3+q12 (-2+\[Sigma]1+2 \[Sigma]1^2))),CL[T23B,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)]\), 5]]->((-1+2 u) (-2+3 \[Sigma]1))/(mH \[Sigma]1),CL[T23B,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(~\)], \(_\)]\), 5]]->-((2 (m1^2 (-1+2 u)+m1 mH (-1+\[Sigma]1) \[Sigma]1+(-1+2 u) (-1+\[Sigma]1) (q12-2 q12 \[Sigma]1+mH^2 \[Sigma]1^2)))/(mH \[Sigma]1)),CL[T23B,2,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 5]]->(2 u (-2+3 \[Sigma]1))/(mH \[Sigma]1),CL[T23B,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Psi]\), \(~\)], \(_\)]\), 5]]->-((4 (m1^2 u+m1 mH (-1+\[Sigma]1) \[Sigma]1+u (-1+\[Sigma]1) (q12-2 q12 \[Sigma]1+mH^2 \[Sigma]1^2)))/(mH \[Sigma]1)),CL[T23B,3,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 6]]->(6 m1 (-2+3 \[Sigma]1))/(mH \[Sigma]1),CL[T23B,4,Subscript[\!\(\*OverscriptBox[
OverscriptBox[\(\[Phi]\), \(_\)], \(_\)]\), 6]]->(6 m1 (m1 mH (-1+2 u) (-1+\[Sigma]1) \[Sigma]1+m1^2 (-2+3 \[Sigma]1)-2 (-1+\[Sigma]1) (q12-2 q12 \[Sigma]1+mH^2 \[Sigma]1^2)))/(mH \[Sigma]1)};



Take[coefficients[nonlocal],3]//TableForm (*First three coefficients are printed here*)


coefficients[local]//TableForm(* All three particle coefficients are printed here*)

